Second-order coding rates for key distillation in quantum key distribution

The security of quantum key distribution has traditionally been analyzed in either the asymptotic or non-asymptotic regimes. In this paper, we provide a bridge between these two regimes, by determining second-order coding rates for key distillation in quantum key distribution under collective attacks. Our main result is a formula that characterizes the backoff from the known asymptotic formula for key distillation -- our formula incorporates the reliability and security of the protocol, as well as the mutual information variances to the legitimate receiver and the eavesdropper. In order to determine secure key rates against collective attacks, one should perform a joint optimization of the Holevo information and the Holevo information variance to the eavesdropper. We show how to do so by analyzing several examples, including the six-state, BB84, and continuous-variable quantum key distribution protocols (the last involving Gaussian modulation of coherent states along with heterodyne detection). The technical contributions of this paper include one-shot and second-order analyses of private communication over a compound quantum wiretap channel with fixed marginal and key distillation over a compound quantum wiretap source with fixed marginal. We also establish the second-order asymptotics of the smooth max-relative entropy of quantum states acting on a separable Hilbert space, and we derive a formula for the Holevo information variance of a Gaussian ensemble of Gaussian states.

==> anc/6state_plots_15Feb2021.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from six_state import *\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "Q_array=np.linspace(0.0001,0.49999,100)\n",
    "\n",
    "K=[max(0,key_rate_infinite(Q)) for Q in Q_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/matplotlib/font_manager.py:1241: UserWarning: findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n",
      "/usr/local/lib/python3.6/dist-packages/matplotlib/font_manager.py:1241: UserWarning: findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n",
      "  (prop.get_family(), self.defaultFamily[fontext]))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(3,3))\n",
    "\n",
    "plt.plot(Q_array,K,'-b')\n",
    "\n",
    "plt.xlabel(r'$Q$')\n",
    "plt.ylabel(r'Key rate')\n",
    "\n",
    "plt.title(r'Asymptotic key rate\\\\for the six-state protocol')\n",
    "\n",
    "plt.ylim([-0.05,1])\n",
    "plt.xlim([0,0.2])\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('six_state_inf.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "N=np.linspace(5000,1e9,5000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.05\n",
    "\n",
    "#K=[0.4380693960014613, 0.47283695634345946, 0.4791066411071218, 0.4821323046021075, 0.483999092139714, 0.48529727485499086, 0.4862670611792982, 0.48702702716364726, 0.4876433388308393, 0.48815620958790856, 0.4885916741028756, 0.4889674296482106, 0.4892959820770189, 0.48958645284201235, 0.489845672300781, 0.4900788701902108, 0.49029012769351976, 0.49048268265067135, 0.4906591411558288, 0.4908216276862454, 0.4909718938090743, 0.4911113983288371, 0.4912413673392989, 0.4913628398753077, 0.4914767030752495, 0.49158371958842206, 0.49168454917087945, 0.49177976587210825, 0.49186987183839403, 0.4919553084928396, 0.49203646566159953, 0.4921136890778202, 0.49218728659344124, 0.49225753335384037, 0.4923246761339539, 0.4923889369918656, 0.4924505163633028, 0.49250959569541936, 0.49256633969879043, 0.4926208982813501, 0.4926734082160301, 0.4927239945843784, 0.4927727720308755, 0.4928198458566035, 0.4928653129760284, 0.492909262756698, 0.4929517777584148, 0.4929929343858094, 0.4930328034660499, 0.49307145076163417, 0.4931089374267106, 0.4931453204141349, 0.4931806528394258, 0.4932149843069131, 0.4932483612026322, 0.4932808269579004, 0.49331242228697936, 0.49334318540178496, 0.4933731522062157, 0.49340235647235, 0.4934308300004764, 0.4934586027646827, 0.4934857030455181, 0.49351215755106365, 0.49353799152758954, 0.49356322886084103, 0.49358789216887694, 0.49361200288728113, 0.4936355813474764, 0.49365864684879035, 0.4936812177248554, 0.4937033114048612, 0.49372494447012344, 0.49374613270638906, 0.49376689115225, 0.4937872341440041, 0.49380717535726765, 0.4938267278456136, 0.4938459040764825, 0.49386471596459247, 0.49388317490305106, 0.4939012917923515, 0.4939190770674248, 0.49393654072289694, 0.493953692336691, 0.4939705410921022, 0.49398709579845984, 0.4940033649104813, 0.4940193565464173, 0.49403507850507417, 0.49405053828179485, 0.494065743083475, 0.4940806998426789, 0.49409541523092176, 0.4941098956711735, 0.49412414734963855, 0.49413817622685996, 0.49415198804819443, 0.4941655883536983, 0.49417898248746434, 0.49419217560644485, 0.49420517268879377, 0.494217978541759, 0.49423059780915296, 0.49424303497842803, 0.49425529438738053, 0.4942673802305078, 0.49427929656503755, 0.4942910473166496, 0.49430263628491056, 0.4943140671484341, 0.494325343469788, 0.4943364687001578, 0.4943474461837854, 0.49435827916219155, 0.49436897077819775, 0.4943795240797568, 0.4943899420236031, 0.4944002274787328, 0.4944103832297231, 0.49442041197989944, 0.49443031635435847, 0.49444009890285495, 0.49444976210255887, 0.49445930836069135, 0.4944687400170433, 0.4944780593463846, 0.4944872685607695, 0.494496369811742, 0.4945053651924473, 0.4945142567396543, 0.49452304643569356, 0.4945317362103126, 0.4945403279424567, 0.4945488234619757, 0.49455722455126017, 0.49456553294681355, 0.49457375034075873, 0.4945818783822872, 0.49458991867904806, 0.49459787279848483, 0.49460574226911824, 0.4946135285817808, 0.49462123319080314, 0.4946288575151547, 0.4946364029395418, 0.49464387081546424, 0.4946512624622319, 0.4946585791679439, 0.49466582219043176, 0.4946729927581672, 0.494680092071138, 0.49468712130169123, 0.4946940815953466, 0.49470097407158065, 0.4947077998245829, 0.4947145599239858, 0.49472125541556866, 0.4947278873219371, 0.4947344566431797, 0.4947409643575007, 0.4947474114218325, 0.4947537987724263, 0.4947601273254235, 0.4947663979774078, 0.4947726116059381, 0.49477876907006535, 0.49478487121083053, 0.49479091885174775, 0.49479691279927096, 0.4948028538432455, 0.49480874275734565, 0.4948145802994973, 0.4948203672122886, 0.49482610422336554, 0.4948317920458174, 0.49483743137854846, 0.4948430229066386, 0.49484856730169374, 0.4948540652221834, 0.4948595173137704, 0.4948649242096286, 0.4948702865307521, 0.49487560488625476, 0.4948808798736607, 0.49488611207918654, 0.49489130207801496, 0.49489645043456, 0.49490155770272515, 0.4949066244261541, 0.4949116511384729, 0.49491663836352656, 0.49492158661560853, 0.4949264963996829, 0.49493136821160155, 0.4949362025383137, 0.4949409998580712, 0.49494576064062656, 0.49495048534742664, 0.49495517443180004, 0.4949598283391403, 0.4949644475070834, 0.4949690323656805, 0.49497358333756625, 0.4949781008381225, 0.4949825852756373, 0.49498703705145997, 0.49499145656015253, 0.49499584418963544, 0.4950002003213318, 0.495004525330306, 0.4950088195853994, 0.4950130834493624, 0.4950173172789836, 0.49502152142521477, 0.495025696233293, 0.4950298420428602, 0.49503395918807863, 0.4950380479977445, 0.495042108795398, 0.4950461418994308, 0.49505014762319116, 0.4950541262750861, 0.4950580781586807, 0.4950620035727963, 0.4950659028116042, 0.4950697761647195, 0.49507362391729054, 0.49507744635008766, 0.4950812437395886, 0.4950850163580633, 0.49508876447365535, 0.49509248835046205, 0.49509618824861296, 0.49509986442434567, 0.49510351713008083, 0.49510714661449484, 0.4951107531225907, 0.49511433689576756, 0.495117898171889, 0.49512143718534884, 0.4951249541671361, 0.4951284493448984, 0.4951319229430037, 0.4951353751826011, 0.4951388062816796, 0.4951422164551261, 0.49514560591478207, 0.49514897486949844, 0.49515232352518995, 0.4951556520848882, 0.4951589607487928, 0.49516224971432216, 0.49516551917616347, 0.49516876932632037, 0.4951720003541608, 0.495175212446463, 0.4951784057874611, 0.4951815805588895, 0.4951847369400263, 0.4951878751077355, 0.4951909952365092, 0.49519409749850785, 0.49519718206360047, 0.4952002490994035, 0.4952032987713193, 0.4952063312425733, 0.4952093466742509, 0.4952123452253334, 0.4952153270527332, 0.49521829231132836, 0.495221241153996, 0.4952241737316461, 0.4952270901932532, 0.4952299906858886, 0.4952328753547516, 0.4952357443431997, 0.4952385977927789, 0.49524143584325236, 0.4952442586326303, 0.4952470662971969, 0.4952498589715388, 0.4952526367885719, 0.495255399879568, 0.49525814837418086, 0.4952608824004717, 0.4952636020849341, 0.49526630755251905, 0.49526899892665854, 0.4952716763292894, 0.495274339880877, 0.495276989700437, 0.4952796259055585, 0.4952822486124259, 0.4952848579358398, 0.49528745398923896, 0.4952900368847202, 0.49529260673305925, 0.49529516364373066, 0.49529770772492726, 0.49530023908357923, 0.49530275782537353, 0.4953052640547715, 0.4953077578750282, 0.49531023938820934, 0.4953127086952094, 0.4953151658957685, 0.4953176110884897, 0.4953200443708549, 0.4953224658392423, 0.4953248755889413, 0.4953272737141688, 0.4953296603080849, 0.4953320354628074, 0.49533439926942757, 0.49533675181802395, 0.4953390931976775, 0.4953414234964855, 0.4953437428015753, 0.4953460511991182, 0.4953483487743429, 0.49535063561154863, 0.49535291179411817, 0.4953551774045306, 0.4953574325243741, 0.49535967723435775, 0.4953619116143242, 0.4953641357432614, 0.495366349699314, 0.4953685535597956, 0.4953707474011995, 0.49537293129921, 0.4953751053287134, 0.495377269563809, 0.49537942407781926, 0.49538156894330043, 0.4953837042320531, 0.49538583001513176, 0.49538794636285516, 0.4953900533448162, 0.4953921510298906, 0.49539423948624783, 0.495396318781359, 0.49539838898200694, 0.4954004501542948, 0.49540250236365524, 0.4954045456748584, 0.4954065801520218, 0.49540860585861723, 0.49541062285748044, 0.4954126312108183, 0.4954146309802176, 0.49541662222665256, 0.4954186050104927, 0.49542057939151063, 0.4954225454288896, 0.49542450318123094, 0.4954264527065613, 0.49542839406233996, 0.4954303273054658, 0.49543225249228495, 0.49543416967859644, 0.4954360789196603, 0.4954379802702035, 0.4954398737844266, 0.49544175951601044, 0.49544363751812254, 0.4954455078434232, 0.4954473705440718, 0.49544922567173283, 0.4954510732775823, 0.4954529134123131, 0.49545474612614115, 0.49545657146881117, 0.49545838948960225, 0.49546020023733345, 0.49546200376036936, 0.4954638001066256, 0.495465589323574, 0.49546737145824776, 0.49546914655724705, 0.49547091466674387, 0.49547267583248705, 0.49547443009980746, 0.4954761775136224, 0.49547791811844094, 0.49547965195836885, 0.49548137907711254, 0.49548309951798414, 0.4954848133239063, 0.495486520537416, 0.49548822120067, 0.49548991535544795, 0.4954916030431579, 0.49549328430483974, 0.49549495918116965, 0.49549662771246444, 0.4954982899386852, 0.4954999458994418, 0.4955015956339965, 0.4955032391812679, 0.49550487657983505, 0.4955065078679408, 0.4955081330834961, 0.4955097522640833, 0.49551136544695984, 0.4955129726690621, 0.49551457396700865, 0.4955161693771041, 0.49551775893534206, 0.495519342677409, 0.4955209206386875, 0.4955224928542593, 0.4955240593589092, 0.4955256201871275, 0.4955271753731136, 0.4955287249507795, 0.4955302689537521, 0.495531807415377, 0.49553334036872093, 0.4955348678465756, 0.4955363898814593, 0.49553790650562113, 0.49553941775104315, 0.49554092364944347, 0.4955424242322788, 0.4955439195307475, 0.4955454095757922, 0.49554689439810223, 0.4955483740281168, 0.4955498484960272, 0.4955513178317796, 0.4955527820650772, 0.49555424122538366, 0.49555569534192456, 0.49555714444369037, 0.49555858855943885, 0.4955600277176975, 0.49556146194676565, 0.4955628912747172, 0.49556431572940246, 0.4955657353384509, 0.4955671501292731, 0.49556856012906303, 0.49556996536480025, 0.4955713658632522, 0.4955727616509761, 0.4955741527543213, 0.49557553919943137, 0.49557692101224576, 0.49557829821850247, 0.49557967084373944, 0.4955810389132971, 0.4955824024523199, 0.4955837614857586, 0.4955851160383719, 0.4955864661347283, 0.49558781179920836, 0.49558915305600615, 0.4955904899291314, 0.49559182244241096, 0.4955931506194907, 0.49559447448383775, 0.4955957940587414, 0.49559710936731527, 0.49559842043249913, 0.49559972727706064, 0.4956010299235963, 0.49560232839453405, 0.49560362271213426, 0.49560491289849135, 0.49560619897553587, 0.49560748096503565, 0.495608758888597, 0.4956100327676674, 0.49561130262353575, 0.49561256847733454, 0.4956138303500412, 0.4956150882624795, 0.4956163422353212, 0.49561759228908714, 0.4956188384441487, 0.49562008072072966, 0.4956213191389071, 0.4956225537186128, 0.49562378447963473, 0.49562501144161825, 0.49562623462406796, 0.4956274540463479, 0.495628669727684, 0.49562988168716454, 0.495631089943742, 0.4956322945162338, 0.49563349542332374, 0.49563469268356347, 0.4956358863153732, 0.4956370763370433, 0.49563826276673517, 0.49563944562248274, 0.49564062492219346, 0.49564180068364905, 0.4956429729245074, 0.4956441416623031, 0.49564530691444875, 0.49564646869823603, 0.4956476270308367, 0.49564878192930384, 0.49564993341057256, 0.49565108149146164, 0.495652226188674, 0.4956533675187978, 0.49565450549830775, 0.4956556401435659, 0.49565677147082277, 0.4956578994962178, 0.4956590242357811, 0.4956601457054341, 0.4956612639209902, 0.495662378898156, 0.4956634906525322, 0.49566459919961453, 0.4956657045547945, 0.49566680673336055, 0.4956679057504987, 0.4956690016212934, 0.4956700943607289, 0.49567118398368937, 0.4956722705049604, 0.4956733539392291, 0.49567443430108615, 0.4956755116050251, 0.4956765858654445, 0.49567765709664785, 0.4956787253128448, 0.4956797905281519, 0.4956808527565935, 0.4956819120121018, 0.49568296830851893, 0.4956840216595965, 0.49568507207899687, 0.49568611958029396, 0.4956871641769736, 0.4956882058824349, 0.4956892447099904, 0.49569028067286686, 0.4956913137842064, 0.4956923440570666, 0.4956933715044217, 0.4956943961391628, 0.4956954179740991, 0.4956964370219581, 0.4956974532953865, 0.49569846680695073, 0.49569947756913796, 0.4957004855943561, 0.4957014908949349, 0.4957024934831267, 0.4957034933711066, 0.49570449057097343, 0.4957054850947502, 0.49570647695438486, 0.4957074661617509, 0.49570845272864744, 0.4957094366668008, 0.495710417987864, 0.4957113967034183, 0.4957123728249731, 0.49571334636396674, 0.4957143173317673, 0.4957152857396726, 0.49571625159891136, 0.49571721492064325, 0.4957181757159598, 0.49571913399588474, 0.49572008977137455, 0.49572104305331893, 0.4957219938525417, 0.4957229421798007, 0.49572388804578876, 0.49572483146113416, 0.4957257724364008, 0.495726710982089, 0.49572764710863626, 0.49572858082641696, 0.4957295121457435, 0.4957304410768666, 0.4957313676299756, 0.4957322918151995, 0.49573321364260636, 0.49573413312220493, 0.4957350502639444, 0.495735965077715, 0.4957368775733485, 0.49573778776061855, 0.4957386956492415, 0.4957396012488764, 0.4957405045691252, 0.49574140561953417, 0.49574230440959327, 0.49574320094873714, 0.4957440952463454, 0.49574498731174316, 0.49574587715420093, 0.4957467647829357, 0.4957476502071111, 0.49574853343583763, 0.49574941447817317, 0.49575029334312326, 0.4957511700396418, 0.49575204457663113, 0.4957529169629426, 0.4957537872073765, 0.4957546553186832, 0.495755521305563, 0.4957563851766666, 0.49575724694059525, 0.4957581066059017, 0.4957589641810897, 0.4957598196746153, 0.4957606730948866, 0.49576152445026406, 0.4957623737490611, 0.49576322099954456, 0.49576406620993446, 0.495764909388405, 0.4957657505430844, 0.49576658968205584, 0.4957674268133568, 0.49576826194498036, 0.49576909508487493, 0.4957699262409449, 0.49577075542105065, 0.49577158263300924, 0.4957724078845942, 0.49577323118353656, 0.4957740525375244, 0.4957748719542034, 0.49577568944117767, 0.4957765050060093, 0.49577731865621893, 0.49577813039928603, 0.4957789402426496, 0.4957797481937076, 0.49578055425981815, 0.4957813584482989, 0.4957821607664283, 0.49578296122144494, 0.4957837598205485, 0.49578455657089976, 0.4957853514796206, 0.49578614455379505, 0.4957869358004685, 0.49578772522664905, 0.49578851283930664, 0.49578929864537447, 0.49579008265174834, 0.49579086486528756, 0.4957916452928144, 0.49579242394111533, 0.49579320081694045, 0.4957939759270044, 0.49579474927798595, 0.4957955208765286, 0.49579629072924103, 0.49579705884269665, 0.49579782522343463, 0.4957985898779597, 0.49579935281274234, 0.4958001140342192, 0.4958008735487933, 0.49580163136283417, 0.4958023874826781, 0.4958031419146282, 0.4958038946649553, 0.4958046457398971, 0.4958053951456591, 0.49580614288841507, 0.4958068889743063, 0.49580763340944284, 0.49580837619990276, 0.49580911735173333, 0.49580985687095047, 0.49581059476353934, 0.4958113310354542, 0.4958120656926191, 0.49581279874092765, 0.4958135301862436, 0.4958142600344005, 0.49581498829120246, 0.4958157149624242, 0.4958164400538108, 0.4958171635710786, 0.49581788551991474, 0.4958186059059778, 0.49581932473489765, 0.4958200420122762, 0.4958207577436866, 0.4958214719346747, 0.4958221845907578, 0.4958228957174261, 0.49582360532014225, 0.49582431340434147, 0.4958250199754321, 0.4958257250387952, 0.4958264285997854, 0.4958271306637308, 0.49582783123593266, 0.49582853032166646, 0.4958292279261813, 0.4958299240547005, 0.4958306187124216, 0.49583131190451657, 0.495832003636132, 0.49583269391238893, 0.4958333827383836, 0.4958340701191874, 0.4958347560598465, 0.49583544056538276, 0.49583612364079355, 0.49583680529105173, 0.4958374855211062, 0.49583816433588157, 0.49583884174027887, 0.49583951773917523, 0.4958401923374242, 0.49584086553985596, 0.4958415373512774, 0.49584220777647225, 0.4958428768202012, 0.495843544487202, 0.49584421078219004, 0.4958448757098577, 0.4958455392748751, 0.49584620148189035, 0.4958468623355287, 0.49584752184039405, 0.4958481800010681, 0.4958488368221109, 0.4958494923080607, 0.49585014646343434, 0.49585079929272735, 0.49585145080041404, 0.49585210099094745, 0.49585274986876, 0.4958533974382627, 0.4958540437038463, 0.4958546886698808, 0.4958553323407157, 0.49585597472068027, 0.4958566158140833, 0.4958572556252136, 0.49585789415834014, 0.4958585314177117, 0.4958591674075577, 0.4958598021320877, 0.4958604355954916, 0.4958610678019402, 0.49586169875558483, 0.49586232846055783, 0.4958629569209722, 0.49586358414092224, 0.4958642101244832, 0.4958648348757119, 0.4958654583986463, 0.4958660806973061, 0.49586670177569225, 0.49586732163778785, 0.4958679402875573, 0.4958685577289475, 0.4958691739658871, 0.4958697890022867, 0.49587040284203954, 0.4958710154890209, 0.4958716269470889, 0.49587223722008356, 0.49587284631182826, 0.49587345422612866, 0.4958740609667735, 0.4958746665375344, 0.49587527094216605, 0.4958758741844063, 0.49587647626797615, 0.4958770771965801, 0.4958776769739059, 0.49587827560362513, 0.4958788730893928, 0.49587946943484756, 0.49588006464361206, 0.4958806587192926, 0.49588125166547997, 0.4958818434857486, 0.49588243418365713, 0.49588302376274873, 0.4958836122265508, 0.495884199578575, 0.4958847858223179, 0.4958853709612605, 0.4958859549988684, 0.4958865379385921, 0.49588711978386724, 0.4958877005381138, 0.4958882802047376, 0.49588885878712896, 0.49588943628866367, 0.4958900127127029, 0.495890588062593, 0.495891162341666, 0.49589173555323945, 0.4958923077006163, 0.49589287878708554, 0.4958934488159215, 0.49589401779038506, 0.4958945857137222, 0.4958951525891658, 0.4958957184199341, 0.4958962832092318, 0.4958968469602502, 0.4958974096761663, 0.4958979713601439, 0.49589853201533324, 0.495899091644871, 0.49589965025188054, 0.49590020783947203, 0.4959007644107421, 0.49590131996877473, 0.49590187451664036, 0.49590242805739654, 0.495902980594088, 0.4959035321297464, 0.49590408266739094, 0.4959046322100277, 0.49590518076065027, 0.4959057283222398, 0.49590627489776457, 0.4959068204901806, 0.49590736510243155, 0.4959079087374487, 0.49590845139815126, 0.4959089930874458, 0.49590953380822717, 0.4959100735633781, 0.49591061235576905, 0.4959111501882588, 0.49591168706369426, 0.4959122229849105, 0.49591275795473083, 0.49591329197596673, 0.4959138250514184, 0.495914357183874, 0.49591488837611075, 0.4959154186308941, 0.49591594795097815, 0.4959164763391057, 0.4959170037980083, 0.4959175303304064, 0.49591805593900923, 0.49591858062651495, 0.49591910439561065, 0.49591962724897254, 0.4959201491892659, 0.49592067021914515, 0.49592119034125387, 0.49592170955822507, 0.4959222278726808, 0.49592274528723285, 0.4959232618044821, 0.4959237774270191, 0.495924292157424, 0.4959248059982663, 0.49592531895210545, 0.49592583102149046, 0.4959263422089599, 0.49592685251704255, 0.4959273619482567, 0.4959278705051108, 0.4959283781901032, 0.4959288850057221, 0.49592939095444594, 0.49592989603874327, 0.4959304002610728, 0.4959309036238835, 0.4959314061296144, 0.49593190778069507, 0.49593240857954535, 0.4959329085285755, 0.49593340763018656, 0.49593390588676944, 0.49593440330070615, 0.49593489987436923, 0.49593539561012145, 0.495935890510317, 0.49593638457730027, 0.4959368778134067, 0.49593737022096235, 0.49593786180228455, 0.49593835255968116, 0.4959388424954514, 0.4959393316118851, 0.4959398199112634, 0.4959403073958588, 0.49594079406793445, 0.4959412799297451, 0.4959417649835367, 0.4959422492315462, 0.4959427326760022, 0.49594321531912466, 0.4959436971631249, 0.4959441782102055, 0.4959446584625609, 0.4959451379223769, 0.49594561659183095, 0.49594609447309207, 0.495946571568321, 0.4959470478796702, 0.49594752340928394, 0.4959479981592982, 0.4959484721318407, 0.49594894532903133, 0.49594941775298157, 0.49594988940579515, 0.4959503602895676, 0.49595083040638666, 0.49595129975833185, 0.49595176834747506, 0.49595223617588036, 0.4959527032456038, 0.49595316955869384, 0.49595363511719104, 0.49595409992312844, 0.4959545639785313, 0.4959550272854174, 0.4959554898457966, 0.4959559516616717, 0.49595641273503743, 0.49595687306788167, 0.4959573326621844, 0.49595779151991815, 0.49595824964304847, 0.49595870703353334, 0.49595916369332343, 0.4959596196243622, 0.4959600748285858, 0.49596052930792317, 0.4959609830642964, 0.4959614360996201, 0.495961888415802, 0.4959623400147425, 0.4959627908983353, 0.4959632410684669, 0.4959636905270169, 0.49596413927585803, 0.49596458731685605, 0.49596503465187, 0.4959654812827517, 0.4959659272113467, 0.49596637243949354, 0.495966816969024, 0.49596726080176307, 0.4959677039395293, 0.49596814638413456, 0.495968588137384, 0.49596902920107616, 0.4959694695770032, 0.4959699092669507, 0.4959703482726977, 0.4959707865960169, 0.4959712242386744, 0.49597166120243014, 0.49597209748903737, 0.4959725331002436, 0.49597296803778923, 0.495973402303409, 0.49597383589883115, 0.49597426882577783, 0.49597470108596475, 0.495975132681102, 0.4959755636128928, 0.49597599388303476, 0.49597642349321935, 0.49597685244513184, 0.4959772807404518, 0.49597770838085237, 0.495978135368001, 0.49597856170355925, 0.4959789873891825, 0.4959794124265206, 0.4959798368172172, 0.49598026056291034, 0.4959806836652321, 0.49598110612580915, 0.4959815279462619, 0.49598194912820526, 0.4959823696732486, 0.49598278958299546, 0.4959832088590437, 0.4959836275029855, 0.4959840455164079, 0.4959844629008916, 0.49598487965801236, 0.49598529578934036, 0.4959857112964399, 0.4959861261808704, 0.4959865404441852, 0.4959869540879326, 0.4959873671136555, 0.4959877795228913, 0.4959881913171722, 0.49598860249802473, 0.4959890130669706, 0.49598942302552596, 0.4959898323752017, 0.4959902411175036, 0.49599064925393216, 0.4959910567859826, 0.4959914637151451, 0.4959918700429048, 0.4959922757707415, 0.49599268090013005, 0.49599308543254006, 0.49599348936943644, 0.4959938927122787, 0.49599429546252155, 0.49599469762161474, 0.4959950991910029, 0.4959955001721257, 0.4959959005664182, 0.49599630037531034, 0.49599669960022713, 0.49599709824258875, 0.49599749630381085, 0.49599789378530384, 0.4959982906884736, 0.4959986870147213, 0.49599908276544297, 0.4959994779420303, 0.4959998725458702, 0.49600026657834473, 0.49600066004083165, 0.49600105293470365, 0.4960014452613289, 0.4960018370220712, 0.4960022282182895, 0.49600261885133834, 0.49600300892256766, 0.49600339843332286, 0.4960037873849449, 0.4960041757787702, 0.49600456361613066, 0.4960049508983537, 0.4960053376267627, 0.496005723802676, 0.4960061094274081, 0.49600649450226875, 0.49600687902856355, 0.49600726300759385, 0.49600764644065637, 0.4960080293290437, 0.49600841167404436, 0.49600879347694227, 0.4960091747390172, 0.4960095554615447, 0.49600993564579643, 0.4960103152930392, 0.49601069440453627, 0.4960110729815465, 0.4960114510253245, 0.49601182853712084, 0.49601220551818215, 0.49601258196975095, 0.4960129578930653, 0.4960133332893596, 0.4960137081598642, 0.4960140825058053, 0.49601445632840513, 0.496014829628882, 0.49601520240845015, 0.4960155746683199, 0.4960159464096978, 0.4960163176337861, 0.49601668834178364, 0.4960170585348851, 0.4960174282142812, 0.49601779738115903, 0.4960181660367017, 0.4960185341820884, 0.496018901818495, 0.49601926894709303, 0.4960196355690503, 0.49602000168553134, 0.4960203672976965, 0.4960207324067024, 0.4960210970137022, 0.49602146111984513, 0.496021824726277, 0.49602218783413965, 0.49602255044457155, 0.49602291255870723, 0.496023274177678, 0.49602363530261107, 0.4960239959346305, 0.49602435607485656, 0.496024715724406, 0.496025074884392, 0.4960254335559244, 0.4960257917401091, 0.49602614943804874, 0.49602650665084275, 0.4960268633795865, 0.49602721962537255, 0.49602757538928927, 0.4960279306724223, 0.4960282854758535, 0.49602863980066125, 0.49602899364792086, 0.49602934701870394, 0.49602969991407897, 0.49603005233511094, 0.49603040428286155, 0.4960307557583891, 0.4960311067627487, 0.4960314572969922, 0.4960318073621679, 0.4960321569593211, 0.49603250608949384, 0.49603285475372466, 0.4960332029530491, 0.49603355068849947, 0.4960338979611047, 0.49603424477189084, 0.4960345911218803, 0.4960349370120928, 0.49603528244354456, 0.4960356274172489, 0.4960359719342157, 0.4960363159954522, 0.49603665960196214, 0.4960370027547462, 0.4960373454548021, 0.4960376877031245, 0.49603802950070497, 0.496038370848532, 0.49603871174759107, 0.49603905219886457, 0.49603939220333193, 0.49603973176196986, 0.4960400708757515, 0.4960404095456476, 0.4960407477726255, 0.49604108555765003, 0.49604142290168257, 0.49604175980568205, 0.49604209627060414, 0.4960424322974017, 0.49604276788702484, 0.49604310304042076, 0.49604343775853355, 0.49604377204230476, 0.4960441058926728, 0.49604443931057346, 0.49604477229693955, 0.4960451048527012, 0.4960454369787857, 0.49604576867611755, 0.4960460999456183, 0.49604643078820704, 0.49604676120479985, 0.49604709119631013, 0.49604742076364855, 0.4960477499077231, 0.4960480786294389, 0.49604840692969854, 0.49604873480940187, 0.496049062269446, 0.4960493893107253, 0.49604971593413166, 0.49605004214055415, 0.4960503679308792, 0.4960506933059909, 0.49605101826677017, 0.49605134281409574, 0.4960516669488436, 0.49605199067188716, 0.49605231398409727, 0.49605263688634216, 0.4960529593794874, 0.4960532814643963, 0.49605360314192926, 0.49605392441294427, 0.496054245278297, 0.49605456573884044, 0.49605488579542495, 0.4960552054488985, 0.4960555247001066, 0.4960558435498923, 0.49605616199909613, 0.49605648004855624, 0.496056797699108, 0.4960571149515848, 0.49605743180681733, 0.49605774826563387, 0.4960580643288604, 0.49605837999732033, 0.49605869527183477, 0.49605901015322257, 0.4960593246422998, 0.4960596387398806, 0.4960599524467765, 0.49606026576379675, 0.49606057869174836, 0.49606089123143565, 0.49606120338366094, 0.4960615151492243, 0.4960618265289233, 0.496062137523553, 0.49606244813390665, 0.49606275836077485, 0.49606306820494606, 0.49606337766720654, 0.49606368674834017, 0.4960639954491286, 0.4960643037703513, 0.49606461171278543, 0.4960649192772059, 0.4960652264643856, 0.496065533275095, 0.4960658397101023, 0.496066145770174, 0.49606645145607364, 0.4960667567685633, 0.4960670617084024, 0.4960673662763486, 0.49606767047315703, 0.4960679742995808, 0.4960682777563711, 0.49606858084427674, 0.4960688835640444, 0.4960691859164189, 0.49606948790214256, 0.49606978952195596, 0.4960700907765974, 0.4960703916668032, 0.49607069219330746, 0.4960709923568424, 0.49607129215813794, 0.49607159159792225, 0.49607189067692115, 0.4960721893958586, 0.49607248775545654, 0.49607278575643476, 0.4960730833995111, 0.4960733806854014, 0.49607367761481946, 0.49607397418847726, 0.49607427040708457, 0.49607456627134916, 0.4960748617819769, 0.49607515693967197, 0.49607545174513606, 0.4960757461990693, 0.49607604030216973, 0.49607633405513346, 0.4960766274586548, 0.49607692051342583, 0.49607721322013704, 0.49607750557947683, 0.4960777975921317, 0.49607808925878627, 0.4960783805801233, 0.4960786715568237, 0.4960789621895665, 0.4960792524790286, 0.49607954242588537, 0.4960798320308102, 0.4960801212944747, 0.49608041021754834, 0.4960806988006992, 0.49608098704459325, 0.49608127494989457, 0.49608156251726565, 0.4960818497473669, 0.49608213664085726, 0.4960824231983937, 0.4960827094206312, 0.49608299530822314, 0.4960832808618214, 0.49608356608207543, 0.4960838509696336, 0.49608413552514186, 0.49608441974924505, 0.49608470364258583, 0.4960849872058052, 0.4960852704395425, 0.4960855533444353, 0.49608583592111943, 0.496086118170229, 0.4960864000923965, 0.4960866816882525, 0.4960869629584261, 0.4960872439035446, 0.4960875245242335, 0.49608780482111686, 0.49608808479481686, 0.4960883644459541, 0.4960886437751474, 0.49608892278301414, 0.49608920147016994, 0.49608947983722856, 0.49608975788480236, 0.496090035613502, 0.4960903130239367, 0.49609059011671364, 0.49609086689243864, 0.49609114335171584, 0.49609141949514785, 0.4960916953233357, 0.4960919708368785, 0.49609224603637425, 0.4960925209224189, 0.4960927954956072, 0.49609306975653206, 0.49609334370578495, 0.49609361734395574, 0.4960938906716326, 0.49609416368940246, 0.49609443639785045, 0.49609470879756024, 0.49609498088911386, 0.49609525267309185, 0.49609552415007346, 0.496095795320636, 0.4960960661853556, 0.49609633674480663, 0.49609660699956215, 0.49609687695019367, 0.496097146597271, 0.4960974159413627, 0.49609768498303575, 0.4960979537228557, 0.49609822216138644, 0.49609849029919073, 0.4960987581368295, 0.4960990256748623, 0.4960992929138475, 0.4960995598543416, 0.4960998264968999, 0.49610009284207623, 0.4961003588904231, 0.4961006246424911, 0.49610089009882996, 0.4961011552599878, 0.49610142012651115, 0.4961016846989452, 0.496101948977834, 0.49610221296371976, 0.49610247665714347, 0.4961027400586449, 0.49610300316876216, 0.49610326598803217, 0.49610352851699047, 0.4961037907561709, 0.49610405270610625, 0.49610431436732794, 0.49610457574036576, 0.4961048368257486, 0.4961050976240033, 0.4961053581356561, 0.49610561836123146, 0.49610587830125247, 0.4961061379562411, 0.4961063973267179, 0.496106656413202, 0.4961069152162113, 0.49610717373626245, 0.4961074319738704, 0.4961076899295495, 0.49610794760381194, 0.49610820499716934, 0.49610846211013154, 0.4961087189432074, 0.4961089754969043, 0.4961092317717282, 0.49610948776818425, 0.4961097434867759, 0.49610999892800534, 0.4961102540923737, 0.4961105089803808, 0.49611076359252515, 0.49611101792930384, 0.496111271991213, 0.49611152577874734, 0.4961117792924004, 0.4961120325326643, 0.49611228550003017, 0.49611253819498785, 0.49611279061802577, 0.4961130427696314, 0.4961132946502906, 0.49611354626048854, 0.4961137976007087, 0.49611404867143366, 0.49611429947314456, 0.4961145500063216, 0.4961148002714436, 0.4961150502689881, 0.49611529999943177, 0.49611554946324976, 0.49611579866091615, 0.49611604759290395, 0.4961162962596849, 0.49611654466172944, 0.49611679279950716, 0.49611704067348633, 0.4961172882841337, 0.49611753563191563, 0.4961177827172966, 0.49611802954074036, 0.4961182761027093, 0.4961185224036649, 0.49611876844406716, 0.4961190142243752, 0.49611925974504706, 0.49611950500653945, 0.496119750009308, 0.49611999475380736, 0.4961202392404909, 0.49612048346981114, 0.496120727442219, 0.4961209711581647, 0.49612121461809733, 0.49612145782246464, 0.49612170077171364, 0.4961219434662899, 0.49612218590663804, 0.4961224280932016, 0.49612267002642324, 0.496122911706744, 0.4961231531346045, 0.49612339431044367, 0.49612363523469993, 0.49612387590781015, 0.49612411633021064, 0.49612435650233605, 0.49612459642462065, 0.49612483609749697, 0.49612507552139706, 0.49612531469675153, 0.4961255536239902, 0.49612579230354176, 0.49612603073583383, 0.4961262689212931, 0.496126506860345, 0.4961267445534142, 0.4961269820009243, 0.4961272192032976, 0.49612745616095594, 0.49612769287431946, 0.49612792934380784, 0.4961281655698396, 0.49612840155283194, 0.49612863729320156, 0.49612887279136386, 0.4961291080477333, 0.4961293430627233, 0.4961295778367465, 0.4961298123702142, 0.4961300466635371, 0.49613028071712467, 0.49613051453138535, 0.49613074810672697, 0.496130981443556, 0.496131214542278, 0.4961314474032978, 0.4961316800270191, 0.4961319124138446, 0.49613214456417615, 0.4961323764784146, 0.49613260815695986, 0.4961328396002109, 0.4961330708085656, 0.4961333017824211, 0.4961335325221736, 0.49613376302821827, 0.4961339933009493, 0.49613422334076, 0.4961344531480429, 0.49613468272318934, 0.49613491206658994, 0.4961351411786343, 0.49613537005971114, 0.49613559871020835, 0.49613582713051263, 0.4961360553210101, 0.496136283282086, 0.4961365110141242, 0.496136738517508, 0.49613696579262007, 0.4961371928398415, 0.49613741965955327, 0.4961376462521348, 0.496137872617965, 0.49613809875742176, 0.4961383246708823, 0.49613855035872256, 0.4961387758213179, 0.4961390010590429, 0.49613922607227084, 0.4961394508613748, 0.49613967542672616, 0.4961398997686961, 0.4961401238876547, 0.4961403477839712, 0.49614057145801393, 0.4961407949101504, 0.49614101814074746, 0.4961412411501707, 0.4961414639387853, 0.4961416865069552, 0.496141908855044, 0.4961421309834139, 0.49614235289242664, 0.496142574582443, 0.4961427960538229, 0.4961430173069256, 0.49614323834210927, 0.49614345915973146, 0.4961436797601489, 0.49614390014371734, 0.4961441203107919, 0.4961443402617267, 0.49614455999687535, 0.49614477951659025, 0.4961449988212232, 0.49614521791112537, 0.49614543678664674, 0.4961456554481369, 0.4961458738959444, 0.49614609213041694, 0.4961463101519015, 0.4961465279607445, 0.4961467455572912, 0.4961469629418863, 0.4961471801148737, 0.49614739707659655, 0.4961476138273969, 0.4961478303676166, 0.49614804669759616, 0.4961482628176757, 0.4961484787281944, 0.49614869442949067, 0.4961489099219022, 0.49614912520576604, 0.4961493402814181, 0.496149555149194, 0.4961497698094284, 0.49614998426245505, 0.49615019850860725, 0.4961504125482171, 0.4961506263816166, 0.4961508400091365, 0.4961510534311068, 0.4961512666478572, 0.49615147965971623, 0.4961516924670119, 0.4961519050700713, 0.496152117469221, 0.49615232966478673, 0.49615254165709344, 0.49615275344646553, 0.4961529650332265, 0.4961531764176992, 0.4961533876002057, 0.4961535985810675, 0.4961538093606054, 0.496154019939139, 0.49615423031698797, 0.49615444049447066, 0.49615465047190505, 0.49615486024960803, 0.49615506982789626, 0.4961552792070856, 0.4961554883874907, 0.4961556973694263, 0.4961559061532057, 0.4961561147391421, 0.4961563231275477, 0.4961565313187341, 0.496156739313012, 0.49615694711069186, 0.49615715471208305, 0.49615736211749445, 0.49615756932723415, 0.49615777634160974, 0.49615798316092796, 0.49615818978549486, 0.496158396215616, 0.4961586024515961, 0.4961588084937393, 0.4961590143423491, 0.4961592199977282, 0.49615942546017877, 0.4961596307300022, 0.49615983580749934, 0.4961600406929705, 0.4961602453867148, 0.4961604498890314, 0.4961606542002184, 0.4961608583205732, 0.49616106225039286, 0.49616126598997345, 0.49616146953961077, 0.4961616728995997, 0.4961618760702344, 0.4961620790518087, 0.4961622818446156, 0.4961624844489475, 0.4961626868650962, 0.49616288909335277, 0.49616309113400764, 0.49616329298735085, 0.49616349465367154, 0.4961636961332585, 0.4961638974263995, 0.49616409853338206, 0.4961642994544929, 0.4961645001900181, 0.4961647007402433, 0.4961649011054534, 0.4961651012859327, 0.4961653012819648, 0.49616550109383273, 0.4961657007218191, 0.49616590016620576, 0.49616609942727397, 0.49616629850530425, 0.49616649740057683, 0.49616669611337105, 0.49616689464396585, 0.49616709299263934, 0.4961672911596694, 0.4961674891453328, 0.49616768694990643, 0.4961678845736659, 0.49616808201688656, 0.49616827927984314, 0.4961684763628099, 0.4961686732660601, 0.496168869989867, 0.4961690665345028, 0.4961692629002393, 0.49616945908734794, 0.4961696550960992, 0.4961698509267633, 0.49617004657960956, 0.496170242054907, 0.49617043735292404, 0.49617063247392845, 0.4961708274181874, 0.4961710221859677, 0.49617121677753534, 0.496171411193156, 0.4961716054330945, 0.4961717994976154, 0.49617199338698253, 0.49617218710145927, 0.4961723806413082, 0.4961725740067917, 0.49617276719817144, 0.4961729602157085, 0.49617315305966336, 0.49617334573029603, 0.49617353822786614, 0.49617373055263253, 0.4961739227048535, 0.496174114684787, 0.4961743064926904, 0.49617449812882036, 0.49617468959343314, 0.49617488088678446, 0.4961750720091294, 0.4961752629607226, 0.4961754537418183, 0.4961756443526701, 0.4961758347935307, 0.49617602506465297, 0.4961762151662889, 0.4961764050986897, 0.4961765948621065, 0.4961767844567897, 0.4961769738829892, 0.49617716314095445, 0.4961773522309343, 0.496177541153177, 0.49617772990793046, 0.4961779184954421, 0.4961781069159587, 0.49617829516972645, 0.4961784832569913, 0.4961786711779985, 0.49617885893299285, 0.4961790465222186, 0.49617923394591956, 0.49617942120433917, 0.4961796082977198, 0.4961797952263042, 0.4961799819903338, 0.4961801685900501, 0.4961803550256939, 0.4961805412975054, 0.4961807274057244, 0.4961809133505902, 0.49618109913234176, 0.4961812847512173, 0.49618147020745484, 0.4961816555012915, 0.49618184063296433, 0.4961820256027097, 0.4961822104107634, 0.49618239505736106, 0.49618257954273753, 0.4961827638671273, 0.4961829480307644, 0.4961831320338822, 0.49618331587671405, 0.4961834995594922, 0.4961836830824489, 0.4961838664458159, 0.49618404964982415, 0.49618423269470446, 0.49618441558068704, 0.49618459830800166, 0.4961847808768777, 0.49618496328754363, 0.4961851455402283, 0.4961853276351594, 0.4961855095725642, 0.49618569135267004, 0.4961858729757032, 0.49618605444188985, 0.49618623575145554, 0.4961864169046256, 0.49618659790162456, 0.49618677874267686, 0.49618695942800606, 0.49618713995783575, 0.4961873203323887, 0.49618750055188754, 0.49618768061655405, 0.49618786052661, 0.49618804028227653, 0.49618821988377415, 0.4961883993313233, 0.4961885786251437, 0.49618875776545474, 0.4961889367524753, 0.49618911558642387, 0.49618929426751857, 0.496189472795977, 0.49618965117201635, 0.4961898293958533, 0.49619000746770436, 0.49619018538778525, 0.4961903631563116, 0.4961905407734983, 0.4961907182395599, 0.4961908955547108, 0.4961910727191647, 0.49619124973313483, 0.4961914265968342, 0.4961916033104752, 0.49619177987426993, 0.49619195628843027, 0.4961921325531672, 0.4961923086686916, 0.4961924846352138, 0.4961926604529439, 0.49619283612209153, 0.49619301164286567, 0.4961931870154751, 0.49619336224012833, 0.49619353731703314, 0.4961937122463971, 0.4961938870284273, 0.49619406166333035, 0.4961942361513127, 0.49619441049258023, 0.49619458468733824, 0.4961947587357921, 0.4961949326381463, 0.4961951063946051, 0.49619528000537255, 0.49619545347065197, 0.49619562679064655, 0.4961957999655589, 0.4961959729955915, 0.49619614588094607, 0.49619631862182406, 0.49619649121842674, 0.49619666367095483, 0.4961968359796086, 0.496197008144588, 0.49619718016609254, 0.49619735204432147, 0.4961975237794735, 0.496197695371747, 0.49619786682134015, 0.4961980381284504, 0.4961982092932752, 0.496198380316011, 0.49619855119685463, 0.49619872193600223, 0.4961988925336492, 0.4961990629899911, 0.4961992333052229, 0.49619940347953917, 0.49619957351313393, 0.4961997434062013, 0.49619991315893464, 0.49620008277152694, 0.496200252244171, 0.49620042157705924, 0.49620059077038353, 0.4962007598243356, 0.49620092873910643, 0.4962010975148871, 0.49620126615186816, 0.4962014346502396, 0.4962016030101914, 0.49620177123191267, 0.49620193931559275, 0.49620210726142017, 0.4962022750695833, 0.4962024427402701, 0.49620261027366824, 0.49620277766996496, 0.4962029449293471, 0.4962031120520012, 0.4962032790381134, 0.4962034458878696, 0.49620361260145524, 0.49620377917905556, 0.49620394562085507, 0.49620411192703845, 0.4962042780977896, 0.49620444413329234, 0.4962046100337299, 0.4962047757992855, 0.49620494143014166, 0.4962051069264807, 0.4962052722884847, 0.4962054375163353, 0.4962056026102137, 0.4962057675703008, 0.49620593239677746, 0.49620609708982366, 0.4962062616496195, 0.4962064260763446, 0.496206590370178, 0.4962067545312988, 0.4962069185598856, 0.4962070824561164, 0.4962072462201693, 0.4962074098522219, 0.49620757335245136, 0.49620773672103446, 0.496207899958148, 0.4962080630639681, 0.4962082260386707, 0.4962083888824313, 0.4962085515954252, 0.49620871417782725, 0.4962088766298122, 0.4962090389515542, 0.4962092011432272, 0.4962093632050049, 0.4962095251370605, 0.4962096869395669, 0.496209848612697, 0.49621001015662286, 0.4962101715715166, 0.49621033285754984, 0.496210494014894, 0.4962106550437202, 0.4962108159441989, 0.49621097671650083, 0.49621113736079586, 0.4962112978772538, 0.4962114582660442, 0.49621161852733614, 0.49621177866129845, 0.49621193866809976, 0.496212098547908, 0.4962122583008913, 0.4962124179272172, 0.49621257742705305, 0.49621273680056566, 0.4962128960479217, 0.4962130551692876, 0.4962132141648294, 0.4962133730347129, 0.4962135317791034, 0.496213690398166, 0.4962138488920656, 0.49621400726096676, 0.49621416550503367, 0.49621432362443024, 0.49621448161932, 0.4962146394898664, 0.49621479723623235, 0.4962149548585805, 0.49621511235707355, 0.4962152697318733, 0.49621542698314186, 0.49621558411104055, 0.4962157411157306, 0.49621589799737303, 0.49621605475612834, 0.49621621139215716, 0.49621636790561935, 0.4962165242966746, 0.49621668056548246, 0.4962168367122023, 0.49621699273699266, 0.4962171486400124, 0.49621730442141976, 0.49621746008137274, 0.4962176156200291, 0.4962177710375463, 0.4962179263340814, 0.49621808150979135, 0.4962182365648329, 0.49621839149936203, 0.4962185463135352, 0.49621870100750765, 0.49621885558143525, 0.49621901003547303, 0.49621916436977587, 0.4962193185844984, 0.49621947267979505, 0.49621962665581976, 0.4962197805127263, 0.49621993425066835, 0.49622008786979904, 0.49622024137027126, 0.4962203947522377, 0.49622054801585086, 0.4962207011612628, 0.49622085418862544, 0.49622100709809025, 0.49622115988980864, 0.4962213125639316, 0.49622146512060983, 0.49622161755999394, 0.49622176988223415, 0.4962219220874804, 0.49622207417588243, 0.4962222261475895, 0.4962223780027508, 0.4962225297415154, 0.49622268136403175, 0.4962228328704483, 0.49622298426091305, 0.49622313553557384, 0.4962232866945784, 0.49622343773807387, 0.49622358866620714, 0.49622373947912535, 0.4962238901769747, 0.4962240407599016, 0.496224191228052, 0.49622434158157164, 0.4962244918206059, 0.4962246419453003, 0.4962247919557994, 0.49622494185224814, 0.49622509163479095, 0.49622524130357193, 0.496225390858735, 0.49622554030042404, 0.4962256896287822, 0.4962258388439529, 0.4962259879460789, 0.49622613693530293, 0.49622628581176736, 0.4962264345756144, 0.4962265832269859, 0.4962267317660235, 0.4962268801928687, 0.4962270285076626, 0.4962271767105462, 0.49622732480166004, 0.4962274727811447, 0.4962276206491401, 0.4962277684057865, 0.4962279160512232, 0.4962280635855899, 0.4962282110090258, 0.4962283583216696, 0.4962285055236604, 0.4962286526151362, 0.49622879959623556]\n",
    "K=[key_rate_analytic(0.05,n,1e-4,1e-4) for n in N]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.05\n",
    "\n",
    "\n",
    "K2=[key_rate_analytic(0.05,n,1e-8,1e-8) for n in N]\n",
    "#K2=[0.45259122373275124, 0.47876447935685507, 0.483484340640986, 0.485762080675311, 0.487167411015923, 0.4881446917833828, 0.4888747535167106, 0.4894468610726717, 0.4899108246827399, 0.4902969172729261, 0.4906247379181869, 0.490907609245467, 0.4911549457459442, 0.49137361411118813, 0.4915687562807955, 0.4917443092362232, 0.4919033453199237, 0.4920483019998184, 0.4921811411612984, 0.4923034621252726, 0.49241658348339373, 0.49252160343361606, 0.49261944498765575, 0.4927108903380052, 0.49279660732846814, 0.4928771700866172, 0.49295307528129206, 0.49302475506084603, 0.49309258744441437, 0.4931569047383077, 0.4932180004063036, 0.49327613471866344, 0.4933315394284188, 0.4933844216668791, 0.49343496720789326, 0.4934833432182949, 0.49352970058746154, 0.49357417591004316, 0.4936168931812798, 0.49365796525288275, 0.493697495088444, 0.4937355768502026, 0.49377229684330265, 0.4938077343391137, 0.49384196229550453, 0.4938750479889721, 0.4939070535710966, 0.4939380365598029, 0.4939680502742645, 0.4939971442209366, 0.49402536443707745, 0.4940527537971838, 0.4940793522869788, 0.4941051972489393, 0.4941303236027876, 0.49415476404391445, 0.49417854922229276, 0.49420170790411216, 0.4942242671180717, 0.4942462522880212, 0.4942676873534338, 0.4942885948790068, 0.4943089961545295, 0.49432891128602696, 0.4943483592790627, 0.4943673581149879, 0.49438592482083127, 0.4944040755334458, 0.49442182555846453, 0.4944391894245526, 0.49445618093339305, 0.4944728132057981, 0.4944890987242951, 0.4945050493725014, 0.49452067647157105, 0.4945359908139667, 0.49455100269478514, 0.49456572194084475, 0.49458015793771937, 0.49459431965489004, 0.4946082156691652, 0.4946218541865104, 0.4946352430624126, 0.4946483898208939, 0.4946613016722802, 0.49467398552981834, 0.49468644802523115, 0.49469869552328755, 0.49471073413546185, 0.4947225697327482, 0.49473420795769185, 0.4947456542356927, 0.4947569137856324, 0.49476799162987284, 0.4947788926036694, 0.4947896213640388, 0.4948001823981184, 0.49481058003105166, 0.4948208184334307, 0.4948309016283248, 0.4948408334979228, 0.49485061778981265, 0.49486025812292345, 0.49486975799314853, 0.4948791207786725, 0.49488834974501805, 0.4948974480498313, 0.49490641874742064, 0.49491526479306475, 0.49492398904710294, 0.49493259427882086, 0.4949410831701434, 0.4949494583191468, 0.49495772224339873, 0.49496587738313835, 0.4949739261043029, 0.4949818707014121, 0.4949897134003154, 0.4949974563608128, 0.49500510167915296, 0.49501265139041745, 0.49502010747079717, 0.4950274718397644, 0.49503474636215, 0.49504193285012604, 0.4950490330651031, 0.4950560487195435, 0.4950629814786967, 0.4950698329622595, 0.49507660474596593, 0.4950832983631096, 0.49508991530600194, 0.4950964570273704, 0.4951029249416978, 0.49510932042650724, 0.49511564482359466, 0.4951218994402115, 0.4951280855501996, 0.4951342043950813, 0.49514025718510585, 0.49514624510025534, 0.49515216929121053, 0.49515803088028043, 0.4951638309622949, 0.49516957060546374, 0.49517525085220326, 0.49518087271993194, 0.4951864372018349, 0.495191945267602, 0.4951973978641374, 0.49520279591624294, 0.4952081403272776, 0.49521343197979223, 0.4952186717361418, 0.49522386043907585, 0.49522899891230776, 0.495234087961064, 0.49523912837261436, 0.49524412091678344, 0.49524906634644456, 0.4952539653979965, 0.49525881879182454, 0.49526362723274503, 0.4952683914104353, 0.49527311199984964, 0.4952777896616205, 0.4952824250424471, 0.49528701877547093, 0.495291571480639, 0.49529608376505535, 0.4953005562233207, 0.4953049894378625, 0.4953093839792526, 0.49531374040651605, 0.49531805926743006, 0.4953223410988129, 0.4953265864268045, 0.4953307957671377, 0.4953349696254018, 0.4953391084972974, 0.49534321286888366, 0.4953472832168183, 0.49535132000858983, 0.49535532370274327, 0.49535929474909884, 0.4953632335889645, 0.49536714065534154, 0.49537101637312475, 0.4953748611592965, 0.49537867542311537, 0.49538245956629867, 0.49538621398320054, 0.49538993906098455, 0.4953936351797912, 0.49539730271290083, 0.4954009420268925, 0.49540455348179724, 0.495408137431248, 0.4954116942226251, 0.49541522419719736, 0.49541872769026013, 0.49542220503126877, 0.49542565654396853, 0.4954290825465219, 0.495432483351631, 0.4954358592666578, 0.49543921059374096, 0.4954425376299092, 0.49544584066719194, 0.4954491199927271, 0.4954523758888655, 0.4954556086332733, 0.495458818499032, 0.495462005754734, 0.49546517066457824, 0.4954683134884618, 0.4954714344820691, 0.49547453389696, 0.49547761198065443, 0.49548066897671555, 0.49548370512483103, 0.49548672066089133, 0.4954897158170673, 0.4954926908218852, 0.4954956459002992, 0.49549858127376384, 0.49550149716030323, 0.4955043937745791, 0.4955072713279569, 0.49551013002857147, 0.495512970081389, 0.4955157916882701, 0.495518595048029, 0.4955213803564927, 0.49552414780655896, 0.49552689758825164, 0.49552962988877597, 0.4955323448925718, 0.4955350427813663, 0.49553772373422456, 0.49554038792759986, 0.49554303553538254, 0.49554566672894695, 0.49554828167719916, 0.4955508805466213, 0.49555346350131724, 0.4955560307030554, 0.4955585823113111, 0.4955611184833091, 0.4955636393740634, 0.49556614513641717, 0.49556863592108247, 0.49557111187667713, 0.49557357314976286, 0.49557601988488137, 0.49557845222459, 0.495580870309497, 0.49558327427829474, 0.4955856642677945, 0.4955880404129575, 0.4955904028469287, 0.49559275170106654, 0.4955950871049748, 0.495597409186532, 0.49559971807192094, 0.49560201388565744, 0.495604296750619, 0.4956065667880717, 0.49560882411769774, 0.49561106885762185, 0.49561330112443724, 0.49561552103323075, 0.49561772869760873, 0.49561992422971995, 0.49562210774028076, 0.4956242793385983, 0.49562643913259297, 0.4956285872288214, 0.49563072373249867, 0.49563284874751934, 0.4956349623764793, 0.49563706472069635, 0.4956391558802305, 0.49564123595390386, 0.49564330503932075, 0.4956453632328864, 0.4956474106298264, 0.49564944732420424, 0.4956514734089407, 0.4956534889758306, 0.495655494115561, 0.49565748891772765, 0.4956594734708527, 0.49566144786240013, 0.495663412178793, 0.4956653665054285, 0.495667310926694, 0.4956692455259824, 0.4956711703857066, 0.495673085587315, 0.4956749912113054, 0.49567688733723947, 0.4956787740437568, 0.4956806514085881, 0.4956825195085694, 0.49568437841965474, 0.49568622821692904, 0.49568806897462125, 0.4956899007661167, 0.49569172366396935, 0.4956935377399137, 0.49569534306487706, 0.4956971397089907, 0.49569892774160185, 0.49570070723128434, 0.49570247824585006, 0.49570424085235987, 0.4957059951171337, 0.4957077411057618, 0.4957094788831146, 0.49571120851335265, 0.49571293005993705, 0.49571464358563905, 0.4957163491525493, 0.495718046822088, 0.4957197366550134, 0.49572141871143177, 0.4957230930508056, 0.4957247597319628, 0.4957264188131057, 0.4957280703518187, 0.4957297144050776, 0.49573135102925747, 0.4957329802801405, 0.4957346022129244, 0.4957362168822301, 0.4957378243421095, 0.4957394246460529, 0.49574101784699687, 0.4957426039973312, 0.4957441831489062, 0.4957457553530401, 0.49574732066052585, 0.4957488791216378, 0.49575043078613906, 0.4957519757032875, 0.4957535139218428, 0.495755045490073, 0.49575657045575994, 0.4957580888662069, 0.49575960076824377, 0.49576110620823327, 0.4957626052320773, 0.4957640978852225, 0.4957655842126661, 0.4957670642589615, 0.4957685380682244, 0.4957700056841374, 0.4957714671499565, 0.4957729225085155, 0.49577437180223194, 0.495775815073112, 0.4957772523627556, 0.49577868371236156, 0.4957801091627326, 0.4957815287542799, 0.49578294252702837, 0.49578435052062103, 0.4957857527743238, 0.4957871493270302, 0.49578854021726565, 0.49578992548319223, 0.4957913051626128, 0.49579267929297555, 0.495794047911378, 0.4957954110545717, 0.49579676875896567, 0.4957981210606311, 0.49579946799530517, 0.49580080959839473, 0.49580214590498084, 0.49580347694982196, 0.4958048027673582, 0.49580612339171476, 0.495807438856706, 0.4958087491958385, 0.4958100544423154, 0.495811354629039, 0.4958126497886152, 0.4958139399533564, 0.49581522515528476, 0.49581650542613603, 0.4958177807973624, 0.49581905130013604, 0.495820316965352, 0.4958215778236316, 0.4958228339053257, 0.49582408524051735, 0.495825331859025, 0.49582657379040546, 0.49582781106395707, 0.49582904370872233, 0.4958302717534907, 0.4958314952268019, 0.4958327141569481, 0.49583392857197695, 0.4958351384996944, 0.4958363439676673, 0.4958375450032258, 0.49583874163346625, 0.49583993388525366, 0.4958411217852242, 0.49584230535978774, 0.4958434846351304, 0.49584465963721686, 0.4958458303917926, 0.4958469969243867, 0.4958481592603139, 0.4958493174246769, 0.49585047144236866, 0.4958516213380747, 0.4958527671362754, 0.4958539088612478, 0.49585504653706847, 0.4958561801876148, 0.4958573098365677, 0.49585843550741343, 0.4958595572234458, 0.49586067500776815, 0.4958617888832953, 0.4958628988727552, 0.4958640049986917, 0.4958651072834658, 0.4958662057492575, 0.4958673004180682, 0.49586839131172217, 0.4958694784518685, 0.49587056185998274, 0.4958716415573689, 0.49587271756516116, 0.4958737899043254, 0.4958748585956615, 0.495875923659804, 0.4958769851172249, 0.49587804298823457, 0.49587909729298374, 0.49588014805146474, 0.4958811952835137, 0.49588223900881157, 0.4958832792468858, 0.495884316017112, 0.49588534933871564, 0.4958863792307727, 0.4958874057122126, 0.49588842880181805, 0.49588944851822764, 0.4958904648799368, 0.49589147790529936, 0.4958924876125289, 0.4958934940196998, 0.4958944971447492, 0.49589549700547814, 0.49589649361955246, 0.49589748700450453, 0.49589847717773466, 0.4958994641565121, 0.49590044795797616, 0.495901428599138, 0.4959024060968813, 0.4959033804679638, 0.49590435172901853, 0.49590531989655484, 0.49590628498695954, 0.4959072470164984, 0.4959082060013169, 0.4959091619574415, 0.495910114900781, 0.4959110648471273, 0.49591201181215677, 0.495912955811431, 0.49591389686039833, 0.4959148349743947, 0.4959157701686445, 0.4959167024582618, 0.4959176318582515, 0.4959185583835102, 0.495919482048827, 0.49592040286888495, 0.4959213208582616, 0.4959222360314303, 0.4959231484027609, 0.4959240579865209, 0.4959249647968762, 0.495925868847892, 0.4959267701535343, 0.4959276687276697, 0.4959285645840676, 0.4959294577363999, 0.4959303481982425, 0.4959312359830765, 0.495932121104288, 0.49593300357516995, 0.4959338834089225, 0.49593476061865405, 0.49593563521738193, 0.495936507218033, 0.49593737663344506, 0.49593824347636695, 0.4959391077594598, 0.49593996949529806, 0.495940828696369, 0.49594168537507516, 0.4959425395437339, 0.49594339121457853, 0.4959442403997595, 0.4959450871113438, 0.4959459313613175, 0.49594677316158486, 0.49594761252397, 0.49594844946021727, 0.4959492839819919, 0.49595011610088086, 0.4959509458283931, 0.495951773175961, 0.49595259815494025, 0.4959534207766111, 0.4959542410521782, 0.49595505899277237, 0.49595587460945045, 0.495956687913196, 0.49595749891492014, 0.495958307625462, 0.4959591140555894, 0.49595991821599955, 0.49596072011731945, 0.49596151977010666, 0.49596231718484957, 0.49596311237196855, 0.49596390534181584, 0.49596469610467653, 0.49596548467076934, 0.4959662710502465, 0.49596705525319473, 0.49596783728963584, 0.4959686171695272, 0.4959693949027622, 0.49597017049917075, 0.49597094396851976, 0.4959717153205139, 0.49597248456479587, 0.49597325171094725, 0.49597401676848835, 0.49597477974687937, 0.4959755406555207, 0.49597629950375305, 0.4959770563008585, 0.4959778110560604, 0.49597856377852456, 0.4959793144773589, 0.4959800631616146, 0.49598080984028586, 0.4959815545223113, 0.49598229721657344, 0.49598303793189985, 0.49598377667706295, 0.49598451346078126, 0.4959852482917192, 0.4959859811784875, 0.4959867121296441, 0.4959874411536943, 0.495988168259091, 0.49598889345423514, 0.49598961674747677, 0.4959903381471145, 0.4959910576613964, 0.49599177529852045, 0.49599249106663473, 0.4959932049738379, 0.4959939170281796, 0.4959946272376608, 0.4959953356102342, 0.4959960421538045, 0.4959967468762289, 0.4959974497853175, 0.4959981508888337, 0.4959988501944939, 0.4959995477099692, 0.49600024344288424, 0.49600093740081874, 0.49600162959130717, 0.49600232002183936, 0.4960030086998608, 0.49600369563277286, 0.4960043808279333, 0.4960050642926565, 0.49600574603421393, 0.49600642605983414, 0.4960071043767035, 0.49600778099196596, 0.49600845591272424, 0.4960091291460393, 0.496009800698931, 0.4960104705783785, 0.4960111387913203, 0.49601180534465494, 0.4960124702452406, 0.49601313349989623, 0.49601379511540133, 0.49601445509849657, 0.49601511345588334, 0.49601577019422527, 0.4960164253201473, 0.49601707884023666, 0.496017730761043, 0.49601838108907853, 0.4960190298308187, 0.49601967699270144, 0.49602032258112916, 0.4960209666024672, 0.4960216090630452, 0.4960222499691571, 0.49602288932706146, 0.49602352714298126, 0.49602416342310485, 0.49602479817358575, 0.496025431400543, 0.4960260631100614, 0.49602669330819193, 0.4960273220009518, 0.4960279491943245, 0.49602857489426055, 0.49602919910667737, 0.4960298218374595, 0.49603044309245925, 0.4960310628774962, 0.4960316811983581, 0.496032298060801, 0.4960329134705489, 0.49603352743329476, 0.4960341399547003, 0.49603475104039596, 0.4960353606959818, 0.4960359689270273, 0.49603657573907134, 0.4960371811376231, 0.4960377851281616, 0.4960383877161361, 0.4960389889069667, 0.49603958870604387, 0.4960401871187294, 0.49604078415035563, 0.4960413798062269, 0.49604197409161865, 0.4960425670117782, 0.4960431585719245, 0.496043748777249, 0.4960443376329154, 0.49604492514405946, 0.4960455113157903, 0.4960460961531894, 0.4960466796613113, 0.4960472618451841, 0.496047842709809, 0.4960484222601609, 0.4960490005011886, 0.4960495774378147, 0.49605015307493594, 0.49605072741742345, 0.49605130047012275, 0.4960518722378541, 0.4960524427254123, 0.4960530119375675, 0.496053579879065, 0.49605414655462515, 0.4960547119689438, 0.4960552761266927, 0.4960558390325193, 0.4960564006910469, 0.4960569611068751, 0.49605752028457967, 0.4960580782287128, 0.49605863494380353, 0.4960591904343573, 0.4960597447048568, 0.49606029775976157, 0.49606084960350827, 0.49606140024051126, 0.4960619496751622, 0.4960624979118302, 0.49606304495486264, 0.4960635908085846, 0.496064135477299, 0.4960646789652876, 0.49606522127680985, 0.49606576241610434, 0.4960663023873877, 0.49606684119485595, 0.49606737884268376, 0.49606791533502465, 0.4960684506760117, 0.49606898486975726, 0.49606951792035286, 0.49607004983187, 0.49607058060835973, 0.4960711102538529, 0.4960716387723606, 0.4960721661678736, 0.4960726924443633, 0.4960732176057814, 0.49607374165605994, 0.49607426459911164, 0.49607478643883, 0.49607530717908943, 0.49607582682374524, 0.4960763453766337, 0.4960768628415726, 0.4960773792223608, 0.4960778945227788, 0.4960784087465886, 0.4960789218975339, 0.49607943397934007, 0.4960799449957146, 0.4960804549503469, 0.49608096384690864, 0.4960814716890534, 0.4960819784804176, 0.49608248422461965, 0.49608298892526104, 0.4960834925859254, 0.49608399521017954, 0.496084496801573, 0.49608499736363854, 0.4960854968998918, 0.49608599541383147, 0.49608649290894014, 0.49608698938868334, 0.49608748485651, 0.4960879793158532, 0.4960884727701293, 0.49608896522273876, 0.4960894566770656, 0.49608994713647825, 0.496090436604329, 0.49609092508395447, 0.49609141257867545, 0.49609189909179735, 0.4960923846266098, 0.49609286918638723, 0.49609335277438854, 0.49609383539385776, 0.4960943170480233, 0.49609479774009896, 0.49609527747328314, 0.4960957562507599, 0.49609623407569814, 0.4960967109512522, 0.49609718688056176, 0.49609766186675186, 0.4960981359129335, 0.496098609022203, 0.49609908119764246, 0.4960995524423199, 0.4961000227592892, 0.4961004921515903, 0.49610096062224895, 0.49610142817427755, 0.4961018948106742, 0.4961023605344235, 0.49610282534849676, 0.4961032892558513, 0.49610375225943126, 0.49610421436216745, 0.4961046755669772, 0.4961051358767647, 0.4961055952944212, 0.49610605382282447, 0.49610651146483986, 0.49610696822331923, 0.49610742410110215, 0.49610787910101495, 0.49610833322587156, 0.49610878647847323, 0.4961092388616088, 0.49610969037805436, 0.49611014103057394, 0.49611059082191894, 0.49611103975482856, 0.4961114878320301, 0.4961119350562384, 0.49611238143015657, 0.49611282695647535, 0.4961132716378739, 0.4961137154770195, 0.4961141584765674, 0.49611460063916163, 0.496115041967434, 0.4961154824640051, 0.49611592213148414, 0.4961163609724685, 0.4961167989895444, 0.4961172361852868, 0.4961176725622591, 0.49611810812301405, 0.49611854287009277, 0.4961189768060254, 0.4961194099333315, 0.4961198422545191, 0.49612027377208573, 0.496120704488518, 0.4961211344062918, 0.4961215635278721, 0.4961219918557136, 0.4961224193922602, 0.4961228461399453, 0.49612327210119167, 0.49612369727841205, 0.49612412167400854, 0.4961245452903731, 0.4961249681298874, 0.49612539019492274, 0.4961258114878407, 0.49612623201099243, 0.49612665176671933, 0.4961270707573527, 0.49612748898521386, 0.49612790645261456, 0.49612832316185634, 0.4961287391152314, 0.4961291543150221, 0.496129568763501, 0.4961299824629314, 0.49613039541556664, 0.49613080762365114, 0.4961312190894194, 0.4961316298150968, 0.4961320398028993, 0.4961324490550335, 0.4961328575736969, 0.4961332653610779, 0.49613367241935563, 0.4961340787507001, 0.49613448435727237, 0.4961348892412246, 0.49613529340469975, 0.49613569684983216, 0.4961360995787473, 0.4961365015935617, 0.4961369028963832, 0.49613730348931095, 0.49613770337443547, 0.4961381025538387, 0.496138501029594, 0.4961388988037661, 0.4961392958784114, 0.4961396922555778, 0.49614008793730474, 0.4961404829256236, 0.4961408772225572, 0.4961412708301201, 0.4961416637503188, 0.4961420559851516, 0.49614244753660847, 0.49614283840667184, 0.4961432285973153, 0.4961436181105052, 0.4961440069481995, 0.49614439511234837, 0.4961447826048941, 0.496145169427771, 0.49614555558290596, 0.4961459410722177, 0.4961463258976176, 0.49614671006100913, 0.496147093564288, 0.49614747640934276, 0.49614785859805394, 0.4961482401322951, 0.4961486210139316, 0.49614900124482203, 0.49614938082681725, 0.4961497597617607, 0.4961501380514888, 0.49615051569783036, 0.49615089270260715, 0.49615126906763357, 0.49615164479471696, 0.4961520198856577, 0.49615239434224845, 0.4961527681662755, 0.4961531413595177, 0.4961535139237471, 0.49615388586072856, 0.4961542571722204, 0.4961546278599736, 0.49615499792573253, 0.49615536737123467, 0.49615573619821096, 0.4961561044083851, 0.4961564720034745, 0.4961568389851897, 0.49615720535523455, 0.49615757111530645, 0.496157936267096, 0.49615830081228735, 0.49615866475255815, 0.4961590280895797, 0.49615939082501653, 0.49615975296052695, 0.49616011449776276, 0.49616047543836944, 0.4961608357839864, 0.4961611955362463, 0.4961615546967759, 0.49616191326719544, 0.4961622712491192, 0.4961626286441553, 0.49616298545390525, 0.49616334167996506, 0.49616369732392435, 0.4961640523873666, 0.4961644068718696, 0.4961647607790047, 0.49616511411033765, 0.49616546686742813, 0.49616581905182994, 0.49616617066509083, 0.49616652170875297, 0.49616687218435246, 0.4961672220934199, 0.4961675714374798, 0.49616792021805123, 0.49616826843664713, 0.49616861609477536, 0.49616896319393744, 0.4961693097356299, 0.49616965572134325, 0.49617000115256266, 0.49617034603076743, 0.4961706903574319, 0.4961710341340242, 0.49617137736200756, 0.49617172004283955, 0.49617206217797233, 0.49617240376885285, 0.49617274481692225, 0.49617308532361687, 0.49617342529036723, 0.4961737647185991, 0.4961741036097324, 0.49617444196518234, 0.4961747797863586, 0.4961751170746657, 0.49617545383150324, 0.49617579005826523, 0.4961761257563411, 0.49617646092711476, 0.4961767955719652, 0.49617712969226646, 0.49617746328938744, 0.4961777963646921, 0.4961781289195393, 0.4961784609552833, 0.4961787924732729, 0.49617912347485243, 0.49617945396136126, 0.4961797839341337, 0.49618011339449947, 0.49618044234378333, 0.4961807707833054, 0.49618109871438065, 0.4961814261383199, 0.49618175305642864, 0.4961820794700082, 0.4961824053803548, 0.49618273078876024, 0.49618305569651155, 0.4961833801048913, 0.4961837040151773, 0.4961840274286428, 0.4961843503465568, 0.49618467277018324, 0.4961849947007821, 0.4961853161396084, 0.49618563708791297, 0.49618595754694217, 0.4961862775179378, 0.4961865970021374, 0.49618691600077397, 0.49618723451507624, 0.4961875525462687, 0.49618787009557114, 0.49618818716419955, 0.4961885037533652, 0.4961888198642753, 0.4961891354981328, 0.4961894506561364, 0.4961897653394805, 0.4961900795493555, 0.4961903932869473, 0.496190706553438, 0.4961910193500054, 0.4961913316778232, 0.4961916435380609, 0.4961919549318841, 0.49619226586045434, 0.49619257632492875, 0.49619288632646097, 0.4961931958662003, 0.49619350494529196, 0.4961938135648776, 0.49619412172609445, 0.4961944294300762, 0.49619473667795233, 0.4961950434708485, 0.49619534980988655, 0.4961956556961845, 0.4961959611308564, 0.4961962661150123, 0.49619657064975886, 0.49619687473619867, 0.49619717837543054, 0.49619748156854954, 0.4961977843166469, 0.4961980866208104, 0.49619838848212383, 0.49619868990166743, 0.4961989908805175, 0.49619929141974706, 0.4961995915204252, 0.4961998911836175, 0.49620019041038577, 0.4962004892017884, 0.4962007875588801, 0.49620108548271197, 0.49620138297433164, 0.4962016800347831, 0.49620197666510685, 0.49620227286634006, 0.49620256863951606, 0.4962028639856649, 0.4962031589058131, 0.4962034534009839, 0.4962037474721969, 0.49620404112046834, 0.49620433434681116, 0.49620462715223457, 0.4962049195377448, 0.4962052115043446, 0.49620550305303324, 0.4962057941848068, 0.49620608490065793, 0.496206375201576, 0.49620666508854716, 0.4962069545625543, 0.49620724362457685, 0.4962075322755912, 0.4962078205165705, 0.49620810834848444, 0.49620839577229986, 0.49620868278897995, 0.4962089693994853, 0.4962092556047727, 0.49620954140579626, 0.4962098268035068, 0.496210111798852, 0.49621039639277637, 0.4962106805862214, 0.4962109643801254, 0.4962112477754238, 0.49621153077304886, 0.49621181337392956, 0.49621209557899215, 0.49621237738915974, 0.4962126588053526, 0.4962129398284876, 0.496213220459479, 0.496213500699238, 0.4962137805486727, 0.49621406000868845, 0.4962143390801874, 0.4962146177640691, 0.4962148960612299, 0.49621517397256354, 0.4962154514989606, 0.4962157286413088, 0.49621600540049327, 0.49621628177739596, 0.49621655777289614, 0.4962168333878704, 0.4962171086231921, 0.4962173834797322, 0.4962176579583586, 0.4962179320599367, 0.4962182057853287, 0.4962184791353946, 0.4962187521109911, 0.4962190247129726, 0.49621929694219047, 0.4962195687994935, 0.4962198402857277, 0.49622011140173655, 0.49622038214836073, 0.4962206525264382, 0.49622092253680444, 0.49622119218029204, 0.4962214614577311, 0.4962217303699492, 0.49622199891777097, 0.4962222671020189, 0.4962225349235124, 0.4962228023830686, 0.496223069481502, 0.4962233362196245, 0.4962236025982454, 0.49622386861817164, 0.4962241342802074, 0.4962243995851544, 0.4962246645338121, 0.4962249291269771, 0.4962251933654436, 0.49622545725000344, 0.49622572078144606, 0.49622598396055806, 0.4962262467881238, 0.4962265092649255, 0.4962267713917425, 0.4962270331693519, 0.49622729459852843, 0.49622755568004423, 0.49622781641466934, 0.49622807680317116, 0.49622833684631484, 0.496228596544863, 0.49622885589957627, 0.49622911491121247, 0.49622937358052754, 0.49622963190827457, 0.49622988989520495, 0.49623014754206707, 0.49623040484960773, 0.4962306618185709, 0.49623091844969847, 0.4962311747437301, 0.49623143070140296, 0.49623168632345244, 0.4962319416106111, 0.49623219656360973, 0.4962324511831766, 0.49623270547003767, 0.49623295942491724, 0.49623321304853685, 0.49623346634161597, 0.4962337193048721, 0.4962339719390203, 0.4962342242447736, 0.49623447622284284, 0.49623472787393685, 0.4962349791987619, 0.49623523019802274, 0.4962354808724213, 0.49623573122265796, 0.49623598124943075, 0.4962362309534355, 0.49623648033536627, 0.49623672939591473, 0.4962369781357705, 0.49623722655562125, 0.4962374746561526, 0.496237722438048, 0.49623796990198893, 0.4962382170486548, 0.4962384638787229, 0.4962387103928687, 0.4962389565917656, 0.49623920247608483, 0.49623944804649583, 0.4962396933036659, 0.49623993824826035, 0.4962401828809427, 0.49624042720237427, 0.49624067121321447, 0.496240914914121, 0.4962411583057492, 0.4962414013887529, 0.49624164416378347, 0.49624188663149105, 0.4962421287925232, 0.49624237064752597, 0.49624261219714333, 0.4962428534420176, 0.4962430943827887, 0.49624333502009516, 0.4962435753545736, 0.49624381538685836, 0.4962440551175825, 0.4962442945473767, 0.49624453367687005, 0.4962447725066899, 0.49624501103746155, 0.4962452492698086, 0.49624548720435274, 0.4962457248417139, 0.4962459621825103, 0.4962461992273582, 0.49624643597687207, 0.4962466724316647, 0.49624690859234727, 0.4962471444595286, 0.49624738003381647, 0.4962476153158164, 0.4962478503061323, 0.4962480850053664, 0.49624831941411907, 0.49624855353298913, 0.49624878736257355, 0.4962490209034675, 0.49624925415626464, 0.49624948712155664, 0.49624971979993393, 0.4962499521919846, 0.4962501842982957, 0.49625041611945214, 0.49625064765603744, 0.4962508789086332, 0.4962511098778195, 0.4962513405641749, 0.49625157096827605, 0.49625180109069805, 0.4962520309320145, 0.4962522604927971, 0.4962524897736161, 0.49625271877504, 0.496252947497636, 0.49625317594196927, 0.49625340410860375, 0.4962536319981014, 0.4962538596110229, 0.49625408694792733, 0.496254314009372, 0.4962545407959126, 0.49625476730810375, 0.49625499354649777, 0.49625521951164603, 0.49625544520409814, 0.49625567062440207, 0.4962558957731042, 0.4962561206507497, 0.49625634525788204, 0.4962565695950429, 0.49625679366277287, 0.4962570174616108, 0.49625724099209395, 0.49625746425475836, 0.49625768725013825, 0.49625790997876673, 0.49625813244117484, 0.49625835463789286, 0.4962585765694491, 0.4962587982363704, 0.49625901963918256, 0.49625924077840927, 0.4962594616545734, 0.49625968226819595, 0.49625990261979674, 0.49626012270989384, 0.4962603425390043, 0.49626056210764335, 0.49626078141632496, 0.4962610004655618, 0.496261219255865, 0.4962614377877442, 0.4962616560617078, 0.4962618740782628, 0.4962620918379144, 0.4962623093411672, 0.49626252658852366, 0.4962627435804853, 0.49626296031755207, 0.49626317680022264, 0.49626339302899425, 0.4962636090043629, 0.49626382472682296, 0.49626404019686793, 0.49626425541498936, 0.496264470381678, 0.496264685097423, 0.4962648995627122, 0.496265113778032, 0.49626532774386783, 0.4962655414607034, 0.49626575492902136, 0.496265968149303, 0.4962661811220283, 0.49626639384767585, 0.49626660632672304, 0.496266818559646, 0.4962670305469195, 0.496267242289017, 0.4962674537864108, 0.49626766503957187, 0.4962678760489699, 0.4962680868150733, 0.49626829733834926, 0.4962685076192637, 0.49626871765828123, 0.4962689274558654, 0.49626913701247827, 0.49626934632858083, 0.49626955540463275, 0.49626976424109254, 0.4962699728384175, 0.49627018119706356, 0.4962703893174856, 0.49627059720013733, 0.496270804845471, 0.49627101225393777, 0.49627121942598773, 0.4962714263620696, 0.4962716330626311, 0.49627183952811854, 0.49627204575897726, 0.4962722517556512, 0.49627245751858334, 0.4962726630482152, 0.4962728683449875, 0.4962730734093397, 0.4962732782417097, 0.4962734828425348, 0.49627368721225085, 0.4962738913512925, 0.49627409526009364, 0.4962742989390864, 0.49627450238870247, 0.49627470560937176, 0.49627490860152346, 0.49627511136558555, 0.4962753139019848, 0.49627551621114696, 0.49627571829349665, 0.49627592014945726, 0.49627612177945135, 0.4962763231839001, 0.4962765243632236, 0.49627672531784106, 0.4962769260481705, 0.4962771265546287, 0.4962773268376316, 0.4962775268975938, 0.49627772673492915, 0.4962779263500502, 0.4962781257433684, 0.49627832491529417, 0.496278523866237, 0.4962787225966052, 0.496278921106806, 0.4962791193972458, 0.49627931746832954, 0.49627951532046155, 0.49627971295404477, 0.4962799103694814, 0.4962801075671724, 0.49628030454751765, 0.4962805013109162, 0.496280697857766, 0.49628089418846405, 0.49628109030340617, 0.49628128620298706, 0.4962814818876009, 0.49628167735764034, 0.49628187261349743, 0.49628206765556276, 0.4962822624842264, 0.49628245709987706, 0.49628265150290285, 0.49628284569369047, 0.4962830396726258, 0.49628323344009395, 0.49628342699647865, 0.4962836203421629, 0.49628381347752887, 0.4962840064029574, 0.4962841991188286, 0.4962843916255216, 0.4962845839234145, 0.4962847760128846, 0.49628496789430787, 0.4962851595680599, 0.49628535103451477, 0.49628554229404603, 0.4962857333470261, 0.49628592419382633, 0.49628611483481744, 0.49628630527036904, 0.4962864955008499, 0.49628668552662775, 0.49628687534806937, 0.4962870649655409, 0.49628725437940724, 0.4962874435900326, 0.49628763259777997, 0.4962878214030118, 0.4962880100060896, 0.49628819840737354, 0.4962883866072235, 0.496288574605998, 0.4962887624040549, 0.4962889500017512, 0.4962891373994427, 0.4962893245974847, 0.4962895115962315, 0.4962896983960363, 0.49628988499725174, 0.4962900714002294, 0.49629025760532, 0.4962904436128734, 0.4962906294232386, 0.4962908150367639, 0.49629100045379654, 0.49629118567468294, 0.4962913706997686, 0.49629155552939835, 0.496291740163916, 0.49629192460366467, 0.4962921088489865, 0.4962922929002228, 0.4962924767577142, 0.49629266042180037, 0.49629284389282, 0.49629302717111135, 0.4962932102570113, 0.4962933931508564, 0.49629357585298217, 0.49629375836372336, 0.49629394068341376, 0.49629412281238655, 0.49629430475097386, 0.49629448649950747, 0.4962946680583176, 0.4962948494277345, 0.49629503060808705, 0.4962952115997034, 0.4962953924029111, 0.49629557301803684, 0.4962957534454064, 0.4962959336853449, 0.4962961137381767, 0.4962962936042251, 0.49629647328381304, 0.49629665277726237, 0.49629683208489417, 0.496297011207029, 0.4962971901439863, 0.49629736889608494, 0.49629754746364313, 0.49629772584697807, 0.4962979040464064, 0.49629808206224363, 0.49629825989480514, 0.49629843754440506, 0.49629861501135686, 0.4962987922959733, 0.49629896939856644, 0.4962991463194475, 0.49629932305892716, 0.496299499617315, 0.49629967599492014, 0.4962998521920509, 0.49630002820901487, 0.4963002040461189, 0.4963003797036689, 0.49630055518197047, 0.4963007304813281, 0.4963009056020459, 0.49630108054442695, 0.4963012553087736, 0.4963014298953879, 0.49630160430457076, 0.49630177853662244, 0.4963019525918426, 0.49630212647053024, 0.49630230017298343, 0.49630247369949987, 0.49630264705037613, 0.4963028202259085, 0.49630299322639226, 0.4963031660521222, 0.49630333870339216, 0.49630351118049565, 0.4963036834837252, 0.496303855613373, 0.4963040275697298, 0.4963041993530866, 0.49630437096373314, 0.49630454240195865, 0.49630471366805157, 0.4963048847622999, 0.4963050556849907, 0.4963052264364106, 0.49630539701684545, 0.4963055674265803, 0.4963057376658997, 0.49630590773508754, 0.49630607763442697, 0.49630624736420037, 0.49630641692468996, 0.4963065863161767, 0.4963067555389411, 0.4963069245932633, 0.4963070934794224, 0.49630726219769705, 0.49630743074836514, 0.4963075991317041, 0.49630776734799054, 0.49630793539750045, 0.4963081032805094, 0.49630827099729197, 0.4963084385481224, 0.4963086059332742, 0.49630877315302, 0.49630894020763244, 0.4963091070973828, 0.49630927382254225, 0.49630944038338104, 0.4963096067801689, 0.49630977301317514, 0.49630993908266796, 0.49631010498891553, 0.496310270732185, 0.496310436312743, 0.49631060173085567, 0.4963107669867884, 0.496310932080806, 0.4963110970131728, 0.4963112617841523, 0.49631142639400755, 0.496311590843001, 0.4963117551313945, 0.4963119192594493, 0.496312083227426, 0.49631224703558474, 0.4963124106841847, 0.49631257417348507, 0.4963127375037439, 0.49631290067521905, 0.4963130636881675, 0.49631322654284576, 0.4963133892395099, 0.49631355177841513, 0.4963137141598164, 0.4963138763839678, 0.49631403845112304, 0.49631420036153506, 0.49631436211545654, 0.4963145237131393, 0.4963146851548347, 0.4963148464407935, 0.496315007571266, 0.4963151685465018, 0.49631532936675005, 0.4963154900322594, 0.49631565054327753, 0.4963158109000522, 0.49631597110283004, 0.49631613115185746, 0.4963162910473804, 0.4963164507896438, 0.4963166103788925, 0.4963167698153706, 0.49631692909932174, 0.4963170882309888, 0.4963172472106145, 0.49631740603844055, 0.4963175647147086, 0.4963177232396594, 0.4963178816135333, 0.4963180398365701, 0.4963181979090092, 0.49631835583108924, 0.4963185136030484, 0.4963186712251245, 0.49631882869755456, 0.4963189860205754, 0.49631914319442305, 0.49631930021933307, 0.4963194570955405, 0.4963196138232799, 0.49631977040278547, 0.4963199268342905, 0.4963200831180282, 0.49632023925423085, 0.4963203952431307, 0.49632055108495904, 0.4963207067799468, 0.4963208623283245, 0.4963210177303221, 0.496321172986169, 0.49632132809609425, 0.4963214830603261, 0.4963216378790926, 0.49632179255262127, 0.4963219470811389, 0.496322101464872, 0.49632225570404653, 0.496322409798888, 0.49632256374962114, 0.49632271755647067, 0.49632287121966057, 0.49632302473941425, 0.49632317811595467, 0.49632333134950446, 0.4963234844402856, 0.49632363738851976, 0.49632379019442785, 0.4963239428582306, 0.4963240953801481, 0.49632424776039996, 0.4963243999992053, 0.49632455209678294, 0.4963247040533511, 0.49632485586912733, 0.4963250075443292, 0.49632515907917324, 0.496325310473876, 0.4963254617286531, 0.49632561284372034, 0.4963257638192923, 0.4963259146555837, 0.49632606535280843, 0.49632621591118004, 0.49632636633091176, 0.49632651661221605, 0.49632666675530535, 0.4963268167603912, 0.4963269666276849, 0.49632711635739724, 0.4963272659497387, 0.49632741540491915, 0.4963275647231481, 0.49632771390463465, 0.4963278629495872, 0.49632801185821396, 0.4963281606307227, 0.4963283092673206, 0.49632845776821444, 0.4963286061336106, 0.49632875436371515, 0.49632890245873346, 0.49632905041887054, 0.4963291982443311, 0.4963293459353192, 0.4963294934920388, 0.49632964091469306, 0.49632978820348495, 0.4963299353586168, 0.4963300823802909, 0.49633022926870857, 0.49633037602407115, 0.49633052264657934, 0.49633066913643337, 0.4963308154938334, 0.4963309617189787, 0.49633110781206846, 0.49633125377330134, 0.4963313996028753, 0.4963315453009885, 0.4963316908678382, 0.4963318363036213, 0.4963319816085344, 0.49633212678277383, 0.49633227182653505, 0.4963324167400136, 0.4963325615234042, 0.4963327061769016, 0.4963328507006998, 0.49633299509499257, 0.49633313935997314, 0.4963332834958344, 0.4963334275027688, 0.49633357138096845, 0.49633371513062513, 0.49633385875193003, 0.4963340022450742, 0.49633414561024797, 0.4963342888476414, 0.49633443195744437, 0.496334574939846, 0.4963347177950354, 0.49633486052320097, 0.4963350031245309, 0.4963351455992128, 0.4963352879474342, 0.496335430169382, 0.49633557226524283, 0.4963357142352028, 0.4963358560794477, 0.496335997798163, 0.4963361393915338, 0.4963362808597446, 0.4963364222029799, 0.4963365634214235, 0.49633670451525885, 0.4963368454846692, 0.4963369863298374, 0.4963371270509455, 0.4963372676481759, 0.49633740812171007, 0.4963375484717292, 0.4963376886984144, 0.496337828801946, 0.49633796878250425, 0.49633810864026895, 0.49633824837541946, 0.49633838798813495, 0.496338527478594, 0.49633866684697503, 0.496338806093456, 0.4963389452182144, 0.4963390842214276, 0.4963392231032723, 0.49633936186392513, 0.4963395005035623, 0.4963396390223594, 0.4963397774204922, 0.4963399156981354, 0.4963400538554641, 0.49634019189265244, 0.49634032980987447, 0.496340467607304, 0.4963406052851141, 0.49634074284347784, 0.496340880282568, 0.4963410176025567, 0.49634115480361585, 0.496341291885917, 0.4963414288496314, 0.49634156569493, 0.4963417024219832, 0.49634183903096135, 0.49634197552203424, 0.4963421118953713, 0.49634224815114175, 0.49634238428951444, 0.49634252031065784, 0.49634265621474005, 0.496342792001929, 0.496342927672392, 0.4963430632262963, 0.4963431986638086, 0.49634333398509556, 0.4963434691903232, 0.49634360427965724, 0.49634373925326325, 0.49634387411130637, 0.49634400885395147, 0.49634414348136296, 0.49634427799370495, 0.49634441239114124, 0.4963445466738356, 0.4963446808419509, 0.49634481489565, 0.49634494883509567, 0.49634508266044997, 0.4963452163718748, 0.4963453499695316, 0.49634548345358187, 0.49634561682418626, 0.49634575008150555, 0.4963458832257, 0.4963460162569295, 0.4963461491753537, 0.49634628198113206, 0.4963464146744234, 0.4963465472553867, 0.4963466797241801, 0.49634681208096176, 0.4963469443258895, 0.4963470764591207, 0.4963472084808126, 0.4963473403911219, 0.4963474721902053, 0.4963476038782189, 0.49634773545531863, 0.4963478669216601, 0.49634799827739856, 0.49634812952268914, 0.4963482606576865, 0.4963483916825449, 0.4963485225974186, 0.4963486534024612, 0.4963487840978264, 0.49634891468366726, 0.4963490451601366, 0.4963491755273872, 0.4963493057855712, 0.49634943593484054, 0.49634956597534713, 0.4963496959072422, 0.4963498257306769, 0.496349955445802, 0.4963500850527682, 0.49635021455172545, 0.49635034394282385, 0.49635047322621306, 0.4963506024020423, 0.4963507314704607, 0.4963508604316172, 0.49635098928566007, 0.4963511180327375, 0.4963512466729975, 0.4963513752065877, 0.4963515036336554, 0.49635163195434756, 0.4963517601688111, 0.49635188827719245, 0.4963520162796378, 0.49635214417629314, 0.49635227196730397, 0.4963523996528158, 0.4963525272329736, 0.4963526547079222, 0.4963527820778061, 0.4963529093427697, 0.4963530365029568, 0.4963531635585111, 0.4963532905095761, 0.4963534173562949, 0.4963535440988103, 0.49635367073726494, 0.4963537972718012, 0.496353923702561, 0.49635405002968624, 0.49635417625331846, 0.4963543023735987, 0.4963544283906681, 0.4963545543046672, 0.49635468011573664, 0.49635480582401637, 0.4963549314296463, 0.49635505693276616, 0.49635518233351533, 0.4963553076320328, 0.49635543282845745, 0.4963555579229278, 0.4963556829155823, 0.4963558078065588, 0.4963559325959952, 0.4963560572840289, 0.49635618187079733, 0.4963563063564373, 0.4963564307410857, 0.4963565550248789, 0.49635667920795323, 0.49635680329044457, 0.49635692727248876, 0.496357051154221, 0.49635717493577663, 0.4963572986172906, 0.4963574221988976, 0.49635754568073204, 0.4963576690629281, 0.4963577923456197, 0.4963579155289406, 0.496358038613024, 0.4963581615980034, 0.4963582844840113, 0.4963584072711808, 0.4963585299596441, 0.4963586525495334, 0.4963587750409805, 0.49635889743411743, 0.49635901972907526, 0.49635914192598546, 0.49635926402497876, 0.49635938602618596, 0.49635950792973754, 0.4963596297357637, 0.4963597514443942, 0.49635987305575907, 0.49635999456998775, 0.49636011598720936, 0.49636023730755285, 0.4963603585311471, 0.49636047965812063, 0.49636060068860177, 0.49636072162271844, 0.49636084246059853, 0.4963609632023695, 0.4963610838481588, 0.49636120439809356, 0.4963613248523005, 0.49636144521090636, 0.4963615654740376, 0.4963616856418202, 0.4963618057143801, 0.49636192569184306, 0.49636204557433466, 0.4963621653619799, 0.49636228505490393, 0.4963624046532315, 0.49636252415708704, 0.4963626435665951, 0.4963627628818794, 0.4963628821030641, 0.4963630012302727, 0.4963631202636286, 0.4963632392032551, 0.4963633580492749, 0.4963634768018109, 0.4963635954609855, 0.49636371402692103, 0.4963638324997395, 0.4963639508795627, 0.49636406916651227, 0.49636418736070953, 0.4963643054622757, 0.4963644234713318, 0.4963645413879984, 0.49636465921239603, 0.4963647769446449, 0.49636489458486516, 0.4963650121331765, 0.4963651295896988, 0.4963652469545512, 0.49636536422785293, 0.496365481409723, 0.49636559850028017, 0.496365715499643, 0.4963658324079296, 0.4963659492252584, 0.496366065951747, 0.49636618258751314, 0.4963662991326744, 0.49636641558734784, 0.49636653195165065, 0.4963666482256996, 0.4963667644096113, 0.49636688050350203, 0.4963669965074882, 0.4963671124216857, 0.49636722824621027, 0.4963673439811774, 0.49636745962670265, 0.496367575182901, 0.4963676906498873, 0.49636780602777647, 0.496367921316683, 0.49636803651672123, 0.4963681516280052, 0.4963682666506487, 0.4963683815847657, 0.49636849643046954, 0.49636861118787357, 0.49636872585709085, 0.4963688404382342, 0.49636895493141636, 0.49636906933674996, 0.49636918365434707, 0.49636929788431994, 0.4963694120267803, 0.49636952608184, 0.4963696400496103, 0.4963697539302027, 0.4963698677237282, 0.49636998143029765, 0.49637009505002183, 0.49637020858301123, 0.49637032202937603, 0.4963704353892264, 0.4963705486626723, 0.49637066184982326, 0.496370774950789, 0.4963708879656787, 0.49637100089460157, 0.49637111373766657, 0.4963712264949824, 0.49637133916665743, 0.4963714517528003, 0.496371564253519, 0.49637167666892157, 0.4963717889991157, 0.4963719012442092, 0.49637201340430925, 0.49637212547952303, 0.49637223746995773, 0.49637234937572006, 0.49637246119691664, 0.4963725729336541, 0.4963726845860386, 0.4963727961541762, 0.49637290763817277, 0.49637301903813413, 0.4963731303541657, 0.49637324158637275, 0.49637335273486066, 0.4963734637997342, 0.49637357478109834, 0.49637368567905743, 0.49637379649371605, 0.49637390722517843, 0.4963740178735485]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.05\n",
    "\n",
    "K3=[key_rate_analytic(0.05,n,1e-12,1e-12) for n in N]\n",
    "#K3=[0.472453327695289, 0.48687179756162363, 0.4894719012199491, 0.49072667542610543, 0.4915008516867651, 0.4920392215975984, 0.49244140210023546, 0.49275656791966577, 0.49301215879559346, 0.4932248516473031, 0.4934054433231396, 0.49356127306656217, 0.4936975271852775, 0.49381798844085345, 0.49392548945381665, 0.4940221990505949, 0.4941098097404314, 0.49418966428932676, 0.4942628434717096, 0.49433022833045287, 0.49439254525872245, 0.4944503992379673, 0.4945042987420587, 0.4945546746695843, 0.4946018949260847, 0.4946462757901776, 0.49468809086957916, 0.49472757822859803, 0.49476494611253613, 0.49480037758415757, 0.4948340343084342, 0.49486605966450753, 0.49489658132178743, 0.49492571338593183, 0.49495355819708003, 0.4949802078450355, 0.4950057454525847, 0.4950302462677545, 0.49505377859773825, 0.49507640461091984, 0.4950981810284602, 0.4951191597229817, 0.49513938823874637, 0.4951589102452109, 0.4951777659338152, 0.49519599236621314, 0.49521362378081607, 0.49523069186342095, 0.4952472259867932, 0.4952632534233264, 0.4952787995342838, 0.4952938879386085, 0.4953085406638602, 0.4953227782814717, 0.49533662002821555, 0.4953500839155121, 0.4953631868279904, 0.49537594461253015, 0.49538837215885284, 0.49540048347259136, 0.49541229174165713, 0.49542380939661695, 0.49543504816570944, 0.4954460191250545, 0.4954567327445435, 0.4954671989298442, 0.4954774270609015, 0.4954874260272756, 0.49549720426061944, 0.4955067697645654, 0.49551613014226237, 0.4955252926217768, 0.4955342640795533, 0.4955430510621057, 0.4955516598060951, 0.49556009625693354, 0.4955683660860418, 0.4955764747068726, 0.4955844272898037, 0.49559222877599307, 0.4955998838902809, 0.4956073971532158, 0.4956147728922721, 0.49562201525232563, 0.49562912820544097, 0.49563611556002646, 0.49564298096940285, 0.4956497279398295, 0.49565635983802964, 0.4956628798982497, 0.49566929122888653, 0.4956755968187148, 0.4956817995427414, 0.49568790216771325, 0.49569390735730284, 0.4956998176769936, 0.49570563559868513, 0.49571136350503675, 0.49571700369356736, 0.49572255838052826, 0.4957280297045611, 0.4957334197301584, 0.49573873045093586, 0.49574396379273106, 0.4957491216165372, 0.4957542057212838, 0.49575921784647253, 0.495764159674678, 0.4957690328339207, 0.4957738388999204, 0.49577857939823666, 0.49578325580630334, 0.4957878695553633, 0.49579242203230833, 0.4957969145814309, 0.49580134850609203, 0.49580572507030957, 0.49581004550027186, 0.4958143109857816, 0.49581852268163207, 0.49582268170892047, 0.49582678915630185, 0.495830846081186, 0.4958348535108812, 0.49583881244368705, 0.4958427238499394, 0.49584658867300896, 0.4958504078302577, 0.49585418221395333, 0.495857912692145, 0.4958616001095022, 0.4958652452881179, 0.4958688490282783, 0.4958724121092022, 0.4958759352897469, 0.4958794193090885, 0.4958828648873731, 0.49588627272634184, 0.4958896435099313, 0.49589297790485076, 0.495896276561135, 0.4958995401126778, 0.49590276917774273, 0.49590596435945605, 0.49590912624627903, 0.495912255412464, 0.49591535241849183, 0.49591841781149426, 0.4959214521256593, 0.4959244558826228, 0.4959274295918449, 0.49593037375097293, 0.49593328884619153, 0.49593617535255957, 0.49593903373433584, 0.495941864445292, 0.49594466792901576, 0.49594744461920265, 0.4959501949399382, 0.49595291930596924, 0.4959556181229674, 0.49595829178778256, 0.4959609406886878, 0.4959635652056165, 0.49596616571039126, 0.4959687425669451, 0.49597129613153507, 0.49597382675294993, 0.4959763347727094, 0.4959788205252585, 0.49598128433815414, 0.49598372653224726, 0.49598614742185754, 0.4959885473149441, 0.4959909265132692, 0.4959932853125586, 0.495995624002655, 0.4959979428676683, 0.4960002421861204, 0.49600252223108554, 0.49600478327032677, 0.49600702556642795, 0.4960092493769217, 0.49601145495441407, 0.49601364254670444, 0.4960158123969029, 0.4960179647435438, 0.49602009982069545, 0.49602221785806755, 0.4960243190811146, 0.496026403711137, 0.4960284719653788, 0.49603052405712267, 0.49603256019578273, 0.4960345805869937, 0.4960365854326987, 0.4960385749312336, 0.49604054927740976, 0.4960425086625938, 0.4960444532747862, 0.49604638329869605, 0.49604829891581553, 0.4960502003044915, 0.4960520876399948, 0.49605396109458866, 0.4960558208375945, 0.49605766703545595, 0.4960594998518019, 0.49606131944750737, 0.49606312598075214, 0.4960649196070795, 0.4960667004794516, 0.4960684687483052, 0.4960702245616039, 0.4960719680648912, 0.49607369940134044, 0.4960754187118049, 0.49607712613486477, 0.4960788218068757, 0.49608050586201285, 0.49608217843231667, 0.49608383964773595, 0.49608548963617033, 0.49608712852351144, 0.4960887564336834, 0.4960903734886824, 0.49609197980861475, 0.49609357551173433, 0.49609516071447957, 0.4960967355315088, 0.4960983000757351, 0.49609985445836036, 0.4961013987889086, 0.4961029331752582, 0.49610445772367356, 0.49610597253883615, 0.4961074777238747, 0.49610897338039445, 0.4961104596085063, 0.4961119365068546, 0.49611340417264493, 0.4961148627016708, 0.4961163121883403, 0.4961177527257009, 0.4961191844054655, 0.49612060731803637, 0.4961220215525295, 0.4961234271967977, 0.4961248243374535, 0.4961262130598921, 0.4961275934483127, 0.4961289655857401, 0.49613032955404596, 0.49613168543396885, 0.4961330333051349, 0.49613437324607695, 0.4961357053342536, 0.4961370296460691, 0.49613834625689035, 0.4961396552410658, 0.49614095667194286, 0.49614225062188533, 0.4961435371622897, 0.49614481636360275, 0.4961460882953365, 0.49614735302608515, 0.49614861062354, 0.4961498611545047, 0.4961511046849107, 0.49615234127983104, 0.4961535710034952, 0.49615479391930317, 0.4961560100898386, 0.496157219576883, 0.49615842244142827, 0.49615961874369013, 0.4961608085431204, 0.49616199189841953, 0.49616316886754913, 0.49616433950774314, 0.4961655038755201, 0.4961666620266946, 0.49616781401638826, 0.4961689598990408, 0.4961700997284209, 0.496171233557637, 0.49617236143914734, 0.4961734834247702, 0.49617459956569426, 0.4961757099124881, 0.4961768145151098, 0.49617791342291634, 0.49617900668467346, 0.49618009434856364, 0.49618117646219617, 0.49618225307261515, 0.49618332422630834, 0.49618438996921566, 0.4961854503467372, 0.4961865054037418, 0.49618755518457436, 0.4961885997330645, 0.49618963909253344, 0.49619067330580213, 0.49619170241519817, 0.4961927264625636, 0.49619374548926165, 0.49619475953618425, 0.49619576864375786, 0.49619677285195174, 0.4961977722002833, 0.49619876672782526, 0.49619975647321224, 0.4962007414746462, 0.49620172176990385, 0.4962026973963416, 0.4962036683909023, 0.4962046347901207, 0.49620559663012964, 0.4962065539466651, 0.4962075067750723, 0.4962084551503111, 0.496209399106961, 0.4962103386792272, 0.4962112739009451, 0.4962122048055855, 0.49621313142626, 0.4962140537957258, 0.49621497194639025, 0.4962158859103162, 0.49621679571922606, 0.49621770140450694, 0.49621860299721515, 0.49621950052808017, 0.49622039402750967, 0.49622128352559364, 0.49622216905210836, 0.496223050636521, 0.4962239283079935, 0.49622480209538644, 0.4962256720272637, 0.49622653813189566, 0.4962274004372633, 0.49622825897106226, 0.4962291137607061, 0.4962299648333304, 0.4962308122157961, 0.4962316559346935, 0.4962324960163448, 0.4962333324868087, 0.49623416537188314, 0.4962349946971087, 0.4962358204877721, 0.49623664276890916, 0.49623746156530824, 0.4962382769015132, 0.49623908880182666, 0.49623989729031287, 0.49624070239080065, 0.49624150412688695, 0.4962423025219387, 0.4962430975990964, 0.4962438893812772, 0.49624467789117677, 0.49624546315127255, 0.49624624518382676, 0.4962470240108885, 0.4962477996542964, 0.4962485721356815, 0.49624934147646976, 0.4962501076978843, 0.49625087082094804, 0.49625163086648594, 0.4962523878551278, 0.49625314180731006, 0.4962538927432786, 0.4962546406830906, 0.4962553856466172, 0.49625612765354554, 0.49625686672338076, 0.4962576028754484, 0.49625833612889636, 0.49625906650269735, 0.4962597940156505, 0.4962605186863834, 0.4962612405333545, 0.4962619595748549, 0.49626267582901007, 0.4962633893137821, 0.49626410004697136, 0.49626480804621853, 0.4962655133290062, 0.496266215912661, 0.4962669158143554, 0.4962676130511088, 0.4962683076397901, 0.4962689995971193, 0.4962696889396684, 0.49627037568386434, 0.49627105984598924, 0.4962717414421834, 0.4962724204884456, 0.49627309700063593, 0.49627377099447617, 0.49627444248555214, 0.49627511148931497, 0.4962757780210826, 0.4962764420960411, 0.49627710372924627, 0.4962777629356251, 0.49627841972997716, 0.496279074126976, 0.4962797261411704, 0.4962803757869858, 0.49628102307872585, 0.4962816680305734, 0.49628231065659206, 0.49628295097072733, 0.4962835889868078, 0.4962842247185469, 0.49628485817954326, 0.49628548938328293, 0.49628611834313985, 0.49628674507237724, 0.4962873695841489, 0.4962879918915003, 0.49628861200736984, 0.4962892299445896, 0.4962898457158868, 0.49629045933388505, 0.49629107081110474, 0.496291680159965, 0.49629228739278414, 0.4962928925217809, 0.4962934955590755, 0.4962940965166904, 0.49629469540655213, 0.496295292240491, 0.49629588703024324, 0.4962964797874513, 0.4962970705236649, 0.49629765925034247, 0.49629824597885136, 0.49629883072046926, 0.4962994134863847, 0.4962999942876986, 0.4963005731354244, 0.49630115004048964, 0.496301725013736, 0.4963022980659211, 0.49630286920771877, 0.4963034384497197, 0.49630400580243283, 0.49630457127628613, 0.49630513488162653, 0.4963056966287219, 0.4963062565277612, 0.49630681458885506, 0.49630737082203713, 0.4963079252372645, 0.4963084778444184, 0.49630902865330495, 0.4963095776736563, 0.4963101249151307, 0.49631067038731375, 0.4963112140997187, 0.4963117560617874, 0.49631229628289114, 0.49631283477233085, 0.49631337153933813, 0.4963139065930759, 0.4963144399426388, 0.4963149715970542, 0.4963155015652827, 0.4963160298562186, 0.4963165564786905, 0.4963170814414626, 0.49631760475323417, 0.4963181264226411, 0.4963186464582563, 0.49631916486858985, 0.4963196816620902, 0.49632019684714407, 0.49632071043207776, 0.4963212224251572, 0.4963217328345886, 0.49632224166851924, 0.4963227489350377, 0.49632325464217464, 0.49632375879790314, 0.4963242614101393, 0.49632476248674295, 0.49632526203551774, 0.49632576006421236, 0.49632625658052, 0.49632675159208, 0.4963272451064774, 0.4963277371312439, 0.4963282276738585, 0.49632871674174744, 0.4963292043422851, 0.49632969048279457, 0.49633017517054717, 0.49633065841276447, 0.49633114021661734, 0.4963316205892271, 0.49633209953766594, 0.4963325770689569, 0.49633305319007504, 0.49633352790794705, 0.4963340012294524, 0.4963344731614233, 0.49633494371064507, 0.49633541288385713, 0.4963358806877527, 0.4963363471289796, 0.49633681221414055, 0.4963372759497936, 0.4963377383424524, 0.49633819939858675, 0.4963386591246228, 0.4963391175269438, 0.49633957461188977, 0.4963400303857587, 0.4963404848548062, 0.4963409380252463, 0.4963413899032517, 0.49634184049495417, 0.4963422898064446, 0.49634273784377386, 0.4963431846129526, 0.49634363011995203, 0.496344074370704, 0.4963445173711014, 0.49634495912699833, 0.49634539964421115, 0.4963458389285175, 0.49634627698565786, 0.49634671382133516, 0.4963471494412154, 0.4963475838509277, 0.4963480170560649, 0.4963484490621836, 0.4963488798748049, 0.49634930949941386, 0.4963497379414608, 0.4963501652063606, 0.4963505912994941, 0.49635101622620725, 0.49635143999181197, 0.49635186260158687, 0.4963522840607764, 0.49635270437459206, 0.4963531235482124, 0.4963535415867831, 0.4963539584954174, 0.4963543742791966, 0.49635478894316976, 0.4963552024923544, 0.49635561493173647, 0.4963560262662712, 0.4963564365008823, 0.49635684564046334, 0.49635725368987704, 0.49635766065395615, 0.49635806653750364, 0.49635847134529243, 0.49635887508206616, 0.49635927775253935, 0.49635967936139724, 0.49636007991329656, 0.4963604794128653, 0.4963608778647032, 0.4963612752733821, 0.4963616716434454, 0.4963620669794097, 0.4963624612857633, 0.4963628545669677, 0.4963632468274574, 0.4963636380716401, 0.4963640283038967, 0.4963644175285817, 0.49636480575002373, 0.4963651929725251, 0.4963655792003627, 0.49636596443778724, 0.4963663486890247, 0.49636673195827535, 0.49636711424971486, 0.4963674955674936, 0.49636787591573794, 0.4963682552985491, 0.4963686337200049, 0.49636901118415816, 0.4963693876950385, 0.49636976325665155, 0.49637013787297957, 0.49637051154798123, 0.49637088428559223, 0.4963712560897254, 0.4963716269642702, 0.496371996913094, 0.4963723659400414, 0.49637273404893484, 0.49637310124357453, 0.4963734675277386, 0.4963738329051836, 0.49637419737964417, 0.49637456095483345, 0.4963749236344435, 0.49637528542214504, 0.49637564632158765, 0.4963760063364001, 0.49637636547019065, 0.4963767237265466, 0.4963770811090352, 0.4963774376212033, 0.49637779326657744, 0.4963781480486644, 0.49637850197095135, 0.49637885503690515, 0.4963792072499737, 0.49637955861358524, 0.4963799091311486, 0.4963802588060539, 0.49638060764167197, 0.49638095564135476, 0.49638130280843573, 0.4963816491462297, 0.4963819946580328, 0.4963823393471231, 0.49638268321676066, 0.4963830262701868, 0.4963833685106258, 0.49638370994128334, 0.496384050565348, 0.4963843903859905, 0.4963847294063644, 0.4963850676296056, 0.4963854050588331, 0.4963857416971488, 0.4963860775476376, 0.4963864126133675, 0.49638674689739004, 0.49638708040274, 0.49638741313243556, 0.496387745089479, 0.4963880762768558, 0.4963884066975358, 0.49638873635447256, 0.49638906525060367, 0.4963893933888512, 0.4963897207721211, 0.4963900474033043, 0.49639037328527585, 0.4963906984208955, 0.496391022813008, 0.4963913464644425, 0.4963916693780134, 0.49639199155652025, 0.49639231300274744, 0.49639263371946474, 0.49639295370942743, 0.49639327297537605, 0.49639359152003676, 0.49639390934612154, 0.49639422645632764, 0.49639454285333867, 0.4963948585398239, 0.49639517351843887, 0.4963954877918249, 0.4963958013626097, 0.4963961142334075, 0.4963964264068186, 0.49639673788542993, 0.496397048671815, 0.49639735876853414, 0.4963976681781342, 0.4963979769031491, 0.49639828494609944, 0.4963985923094931, 0.49639889899582496, 0.496399205007577, 0.4963995103472187, 0.49639981501720676, 0.4964001190199853, 0.4964004223579861, 0.4964007250336284, 0.4964010270493192, 0.4964013284074533, 0.49640162911041336, 0.4964019291605699, 0.4964022285602815, 0.49640252731189477, 0.49640282541774466, 0.496403122880154, 0.4964034197014343, 0.4964037158838853, 0.49640401142979534, 0.49640430634144106, 0.49640460062108793, 0.49640489427099, 0.49640518729339017, 0.49640547969051996, 0.49640577146460013, 0.4964060626178401, 0.49640635315243853, 0.4964066430705831, 0.49640693237445077, 0.4964072210662076, 0.4964075091480092, 0.4964077966220003, 0.4964080834903153, 0.49640836975507796, 0.4964086554184018, 0.49640894048238987, 0.49640922494913486, 0.49640950882071955, 0.49640979209921615, 0.49641007478668725, 0.496410356885185, 0.4964106383967517, 0.4964109193234199, 0.49641119966721226, 0.4964114794301416, 0.4964117586142109, 0.4964120372214137, 0.4964123152537339, 0.4964125927131457, 0.4964128696016141, 0.4964131459210945, 0.49641342167353286, 0.49641369686086595, 0.49641397148502137, 0.4964142455479172, 0.49641451905146283, 0.4964147919975584, 0.4964150643880949, 0.49641533622495426, 0.49641560751000996, 0.49641587824512623, 0.4964161484321585, 0.4964164180729536, 0.49641668716934956, 0.49641695572317585, 0.4964172237362533, 0.49641749121039425, 0.4964177581474024, 0.4964180245490731, 0.4964182904171932, 0.49641855575354166, 0.4964188205598885, 0.49641908483799596, 0.4964193485896179, 0.4964196118164999, 0.49641987452038, 0.49642013670298757, 0.49642039836604424, 0.4964206595112637, 0.4964209201403518, 0.49642118025500637, 0.4964214398569176, 0.4964216989477677, 0.4964219575292313, 0.49642221560297545, 0.49642247317065946, 0.49642273023393513, 0.4964229867944464, 0.4964232428538302, 0.4964234984137158, 0.4964237534757251, 0.49642400804147224, 0.49642426211256485, 0.4964245156906025, 0.49642476877717795, 0.49642502137387673, 0.4964252734822771, 0.49642552510395016, 0.4964257762404603, 0.49642602689336435, 0.4964262770642127, 0.49642652675454824, 0.49642677596590745, 0.4964270246998196, 0.4964272729578073, 0.49642752074138624, 0.4964277680520657, 0.4964280148913478, 0.4964282612607282, 0.49642850716169595, 0.4964287525957334, 0.4964289975643166, 0.49642924206891453, 0.4964294861109904, 0.49642972969200033, 0.49642997281339446, 0.49643021547661637, 0.4964304576831034, 0.49643069943428636, 0.49643094073159, 0.4964311815764328, 0.49643142197022705, 0.4964316619143788, 0.49643190141028803, 0.49643214045934864, 0.49643237906294846, 0.49643261722246923, 0.49643285493928674, 0.4964330922147709, 0.4964333290502856, 0.4964335654471887, 0.4964338014068325, 0.4964340369305634, 0.49643427201972185, 0.49643450667564243, 0.4964347408996545, 0.49643497469308123, 0.4964352080572402, 0.4964354409934435, 0.49643567350299767, 0.49643590558720335, 0.4964361372473559, 0.4964363684847453, 0.49643659930065553, 0.49643682969636554, 0.49643705967314883, 0.4964372892322733, 0.4964375183750017, 0.4964377471025912, 0.496437975416294, 0.49643820331735666, 0.4964384308070207, 0.4964386578865224, 0.4964388845570928, 0.49643911081995773, 0.49643933667633794, 0.4964395621274492, 0.496439787174502, 0.49644001181870173, 0.496440236061249, 0.49644045990333924, 0.49644068334616287, 0.4964409063909053, 0.4964411290387476, 0.49644135129086514, 0.4964415731484288, 0.4964417946126046, 0.49644201568455393, 0.49644223636543294, 0.4964424566563933, 0.4964426765585821, 0.4964428960731412, 0.49644311520120826, 0.49644333394391615, 0.4964435523023928, 0.496443770277762, 0.4964439878711426, 0.496444205083649, 0.49644442191639104, 0.49644463837047403, 0.4964448544469988, 0.4964450701470617, 0.4964452854717545, 0.49644550042216484, 0.4964457149993758, 0.49644592920446584, 0.4964461430385093, 0.4964463565025764, 0.49644656959773253, 0.4964467823250393, 0.49644699468555364, 0.4964472066803284, 0.4964474183104124, 0.4964476295768497, 0.49644784048068086, 0.4964480510229419, 0.4964482612046647, 0.49644847102687706, 0.49644868049060265, 0.49644888959686134, 0.4964490983466684, 0.49644930674103566, 0.4964495147809706, 0.4964497224674767, 0.49644992980155345, 0.4964501367841967, 0.496450343416398, 0.4964505496991451, 0.49645075563342195, 0.49645096122020854, 0.496451166460481, 0.4964513713552115, 0.49645157590536887, 0.4964517801119176, 0.4964519839758185, 0.496452187498029, 0.49645239067950253, 0.4964525935211886, 0.4964527960240333, 0.496452998188979, 0.49645320001696425, 0.49645340150892425, 0.49645360266579025, 0.4964538034884901, 0.4964540039779478, 0.49645420413508423, 0.49645440396081625, 0.49645460345605746, 0.4964548026217178, 0.4964550014587038, 0.4964551999679185, 0.4964553981502613, 0.4964555960066284, 0.49645579353791247, 0.4964559907450025, 0.49645618762878463, 0.4964563841901411, 0.496456580429951, 0.4964567763490901, 0.49645697194843086, 0.49645716722884214, 0.4964573621911899, 0.49645755683633636, 0.496457751165141, 0.4964579451784597, 0.49645813887714507, 0.4964583322620468, 0.4964585253340109, 0.4964587180938807, 0.49645891054249586, 0.4964591026806934, 0.4964592945093067, 0.49645948602916634, 0.49645967724109974, 0.49645986814593107, 0.49646005874448146, 0.49646024903756913, 0.49646043902600917, 0.4964606287106133, 0.49646081809219084, 0.49646100717154745, 0.4964611959494863, 0.49646138442680743, 0.4964615726043076, 0.496461760482781, 0.49646194806301885, 0.4964621353458093, 0.49646232233193743, 0.49646250902218586, 0.496462695417334, 0.4964628815181585, 0.49646306732543294, 0.4964632528399285, 0.4964634380624131, 0.49646362299365204, 0.49646380763440784, 0.49646399198544017, 0.4964641760475058, 0.496464359821359, 0.4964645433077511, 0.4964647265074307, 0.49646490942114374, 0.49646509204963335, 0.49646527439364013, 0.4964654564539018, 0.4964656382311535, 0.4964658197261278, 0.49646600093955445, 0.4964661818721605, 0.49646636252467075, 0.4964665428978069, 0.49646672299228845, 0.496466902808832, 0.49646708234815173, 0.4964672616109594, 0.49646744059796377, 0.4964676193098717, 0.4964677977473869, 0.49646797591121083, 0.49646815380204257, 0.49646833142057845, 0.4964685087675125, 0.49646868584353604, 0.49646886264933826, 0.49646903918560575, 0.4964692154530226, 0.4964693914522704, 0.49646956718402874, 0.49646974264897414, 0.49646991784778133, 0.49647009278112214, 0.49647026744966666, 0.496470441854082, 0.49647061599503334, 0.49647078987318316, 0.4964709634891919, 0.4964711368437176, 0.4964713099374159, 0.4964714827709402, 0.49647165534494186, 0.49647182766006936, 0.4964719997169696, 0.49647217151628653, 0.49647234305866245, 0.4964725143447373, 0.4964726853751484, 0.49647285615053127, 0.4964730266715191, 0.4964731969387428, 0.4964733669528312, 0.49647353671441086, 0.49647370622410625, 0.4964738754825396, 0.49647404449033106, 0.4964742132480987, 0.49647438175645825, 0.4964745500160235, 0.496474718027406, 0.4964748857912154, 0.49647505330805886, 0.49647522057854204, 0.4964753876032681, 0.49647555438283814, 0.49647572091785147, 0.49647588720890495, 0.4964760532565938, 0.49647621906151096, 0.4964763846242474, 0.49647654994539236, 0.4964767150255325, 0.49647687986525296, 0.49647704446513685, 0.496477208825765, 0.49647737294771666, 0.49647753683156876, 0.4964777004778964, 0.49647786388727305, 0.4964780270602698, 0.49647818999745597, 0.4964783526993991, 0.4964785151666646, 0.4964786773998161, 0.4964788393994154, 0.4964790011660223, 0.4964791627001947, 0.49647932400248873, 0.4964794850734587, 0.49647964591365684, 0.49647980652363377, 0.4964799669039382, 0.49648012705511685, 0.4964802869777149, 0.49648044667227564, 0.49648060613934036, 0.4964807653794487, 0.4964809243931386, 0.49648108318094597, 0.4964812417434052, 0.4964814000810488, 0.4964815581944075, 0.49648171608401026, 0.4964818737503844, 0.4964820311940554, 0.496482188415547, 0.4964823454153812, 0.4964825021940786, 0.49648265875215775, 0.4964828150901354, 0.49648297120852697, 0.496483127107846, 0.49648328278860426, 0.496483438251312, 0.49648359349647786, 0.4964837485246086, 0.4964839033362095, 0.49648405793178413, 0.49648421231183454, 0.4964843664768608, 0.4964845204273618, 0.49648467416383446, 0.4964848276867744, 0.4964849809966753, 0.49648513409402967, 0.4964852869793279, 0.4964854396530593, 0.4964855921157111, 0.4964857443677695, 0.49648589640971874, 0.49648604824204173, 0.4964861998652195, 0.49648635127973195, 0.49648650248605736, 0.4964866534846721, 0.49648680427605146, 0.49648695486066896, 0.49648710523899675, 0.49648725541150535, 0.49648740537866376, 0.4964875551409398, 0.4964877046987993, 0.49648785405270696, 0.4964880032031259, 0.49648815215051784, 0.49648830089534285, 0.49648844943805975, 0.49648859777912585, 0.49648874591899694, 0.4964888938581272, 0.49648904159697, 0.49648918913597656, 0.4964893364755971, 0.49648948361628026, 0.49648963055847334, 0.49648977730262217, 0.4964899238491713, 0.49649007019856367, 0.49649021635124096, 0.4964903623076437, 0.4964905080682105, 0.4964906536333791, 0.4964907990035856, 0.4964909441792648, 0.4964910891608502, 0.4964912339487739, 0.49649137854346664, 0.496491522945358, 0.4964916671548757, 0.4964918111724469, 0.49649195499849674, 0.49649209863344945, 0.4964922420777279, 0.49649238533175344, 0.4964925283959464, 0.4964926712707256, 0.4964928139565085, 0.49649295645371166, 0.49649309876275005, 0.49649324088403723, 0.4964933828179859, 0.49649352456500717, 0.4964936661255109, 0.49649380749990596, 0.49649394868859964, 0.4964940896919982, 0.49649423051050656, 0.49649437114452843, 0.49649451159446634, 0.49649465186072156, 0.496494791943694, 0.4964949318437824, 0.4964950715613846, 0.4964952110968968, 0.4964953504507142, 0.49649548962323087, 0.4964956286148394, 0.49649576742593154, 0.49649590605689775, 0.4964960445081271, 0.4964961827800078, 0.4964963208729265, 0.4964964587872691, 0.4964965965234201, 0.49649673408176287, 0.4964968714626798, 0.4964970086665516, 0.49649714569375863, 0.49649728254467934, 0.4964974192196917, 0.4964975557191721, 0.4964976920434959, 0.49649782819303745, 0.4964979641681699, 0.49649809996926525, 0.49649823559669454, 0.4964983710508275, 0.4964985063320329, 0.4964986414406784, 0.4964987763771305, 0.49649891114175476, 0.4964990457349154, 0.49649918015697575, 0.4964993144082981, 0.49649944848924343, 0.49649958240017195, 0.4964997161414426, 0.49649984971341327, 0.49649998311644106, 0.4965001163508815, 0.4965002494170896, 0.49650038231541904, 0.4965005150462225, 0.4965006476098517, 0.4965007800066572, 0.49650091223698867, 0.4965010443011946, 0.4965011761996226, 0.49650130793261926, 0.49650143950053, 0.4965015709036994, 0.496501702142471, 0.4965018332171873, 0.4965019641281898, 0.4965020948758189, 0.4965022254604144, 0.49650235588231445, 0.496502486141857, 0.4965026162393784, 0.49650274617521434, 0.4965028759496993, 0.4965030055631671, 0.4965031350159505, 0.496503264308381, 0.4965033934407896, 0.49650352241350587, 0.4965036512268589, 0.4965037798811765, 0.4965039083767857, 0.49650403671401244, 0.49650416489318205, 0.49650429291461845, 0.49650442077864504, 0.496504548485584, 0.4965046760357567, 0.4965048034294839, 0.4965049306670848, 0.4965050577488782, 0.4965051846751818, 0.4965053114463124, 0.49650543806258596, 0.49650556452431743, 0.49650569083182117, 0.49650581698541, 0.4965059429853966, 0.4965060688320923, 0.4965061945258077, 0.4965063200668524, 0.4965064454555354, 0.4965065706921644, 0.49650669577704665, 0.49650682071048824, 0.49650694549279456, 0.49650707012427003, 0.49650719460521847, 0.4965073189359424, 0.4965074431167438, 0.4965075671479237, 0.4965076910297825, 0.49650781476261935, 0.49650793834673285, 0.4965080617824207, 0.49650818506997985, 0.4965083082097062, 0.49650843120189514, 0.49650855404684074, 0.49650867674483684, 0.49650879929617614, 0.4965089217011505, 0.496509043960051, 0.496509166073168, 0.4965092880407909, 0.4965094098632086, 0.49650953154070876, 0.4965096530735787, 0.49650977446210437, 0.49650989570657167, 0.49651001680726503, 0.4965101377644685, 0.4965102585784652, 0.4965103792495374, 0.4965104997779669, 0.49651062016403424, 0.49651074040801957, 0.4965108605102022, 0.4965109804708606, 0.4965111002902725, 0.49651121996871483, 0.4965113395064638, 0.4965114589037948, 0.4965115781609827, 0.4965116972783012, 0.4965118162560237, 0.49651193509442254, 0.4965120537937694, 0.4965121723543354, 0.4965122907763906, 0.4965124090602045, 0.496512527206046, 0.496512645214183, 0.4965127630848828, 0.49651288081841183, 0.4965129984150362, 0.496513115875021, 0.4965132331986305, 0.4965133503861283, 0.4965134674377777, 0.49651358435384074, 0.49651370113457904, 0.49651381778025333, 0.496513934291124, 0.49651405066745025, 0.496514166909491, 0.4965142830175042, 0.49651439899174743, 0.49651451483247705, 0.4965146305399491, 0.49651474611441904, 0.49651486155614133, 0.49651497686537, 0.49651509204235816, 0.4965152070873586, 0.496515322000623, 0.4965154367824026, 0.4965155514329482, 0.49651566595250934, 0.49651578034133537, 0.49651589459967493, 0.4965160087277759, 0.49651612272588547, 0.4965162365942501, 0.496516350333116, 0.4965164639427282, 0.49651657742333133, 0.4965166907751695, 0.49651680399848597, 0.49651691709352347, 0.496517030060524, 0.4965171428997289, 0.4965172556113791, 0.4965173681957145, 0.49651748065297496, 0.496517592983399, 0.49651770518722504, 0.49651781726469063, 0.4965179292160329, 0.49651804104148795, 0.4965181527412918, 0.4965182643156794, 0.4965183757648855, 0.4965184870891438, 0.4965185982886876, 0.49651870936374964, 0.4965188203145621, 0.4965189311413563, 0.49651904184436313, 0.4965191524238129, 0.4965192628799352, 0.4965193732129593, 0.4965194834231134, 0.4965195935106256, 0.49651970347572316, 0.49651981331863265, 0.49651992303958037, 0.49652003263879163, 0.4965201421164916, 0.4965202514729045, 0.49652036070825417, 0.4965204698227638, 0.4965205788166561, 0.49652068769015295, 0.496520796443476, 0.49652090507684604, 0.49652101359048356, 0.4965211219846083, 0.4965212302594394, 0.4965213384151955, 0.49652144645209484, 0.49652155437035483, 0.49652166217019245, 0.4965217698518242, 0.49652187741546583, 0.4965219848613328, 0.49652209218963994, 0.4965221994006012, 0.49652230649443047, 0.49652241347134074, 0.4965225203315447, 0.4965226270752544, 0.49652273370268124, 0.4965228402140363, 0.49652294660953006, 0.49652305288937226, 0.49652315905377237, 0.49652326510293915, 0.4965233710370811, 0.49652347685640574, 0.4965235825611205, 0.49652368815143216, 0.4965237936275468, 0.49652389898967014, 0.4965240042380074, 0.4965241093727632, 0.49652421439414174, 0.4965243193023466, 0.4965244240975809, 0.4965245287800472, 0.4965246333499477, 0.496524737807484, 0.4965248421528571, 0.4965249463862677, 0.4965250505079158, 0.49652515451800094, 0.4965252584167222, 0.4965253622042784, 0.49652546588086727, 0.49652556944668674, 0.49652567290193367, 0.4965257762468049, 0.49652587948149635, 0.49652598260620373, 0.49652608562112216, 0.4965261885264464, 0.49652629132237064, 0.49652639400908855, 0.4965264965867933, 0.49652659905567764, 0.4965267014159339, 0.4965268036677538, 0.49652690581132874, 0.4965270078468495, 0.4965271097745066, 0.4965272115944897, 0.49652731330698846, 0.49652741491219177, 0.4965275164102881, 0.49652761780146554, 0.4965277190859117, 0.4965278202638137, 0.496527921335358, 0.4965280223007312, 0.4965281231601187, 0.49652822391370594, 0.49652832456167784, 0.4965284251042186, 0.49652852554151233, 0.49652862587374236, 0.4965287261010919, 0.49652882622374356, 0.49652892624187933, 0.49652902615568095, 0.49652912596532983, 0.4965292256710066, 0.4965293252728919, 0.49652942477116535, 0.4965295241660068, 0.49652962345759516, 0.49652972264610895, 0.4965298217317266, 0.4965299207146258, 0.496530019594984, 0.49653011837297795, 0.4965302170487843, 0.49653031562257904, 0.49653041409453785, 0.4965305124648358, 0.49653061073364796, 0.49653070890114853, 0.49653080696751156, 0.4965309049329105, 0.4965310027975185, 0.4965311005615083, 0.49653119822505226, 0.4965312957883221, 0.4965313932514895, 0.49653149061472535, 0.49653158787820045, 0.4965316850420848, 0.4965317821065486, 0.496531879071761, 0.4965319759378911, 0.4965320727051075, 0.4965321693735786, 0.496532265943472, 0.49653236241495524, 0.49653245878819535, 0.49653255506335897, 0.4965326512406123, 0.4965327473201212, 0.49653284330205116, 0.49653293918656716, 0.4965330349738339, 0.4965331306640156, 0.49653322625727625, 0.4965333217537793, 0.496533417153688, 0.49653351245716487, 0.49653360766437227, 0.4965337027754723, 0.4965337977906266, 0.4965338927099962, 0.496533987533742, 0.49653408226202445, 0.4965341768950035, 0.496534271432839, 0.49653436587569033, 0.4965344602237163, 0.4965345544770754, 0.49653464863592606, 0.496534742700426, 0.49653483667073284, 0.4965349305470034, 0.49653502432939445, 0.49653511801806255, 0.49653521161316366, 0.49653530511485333, 0.4965353985232869, 0.4965354918386192, 0.496535585061005, 0.4965356781905982, 0.4965357712275528, 0.4965358641720222, 0.4965359570241597, 0.4965360497841179, 0.49653614245204936, 0.496536235028106, 0.49653632751243965, 0.49653641990520153, 0.4965365122065428, 0.4965366044166141, 0.4965366965355657, 0.49653678856354755, 0.4965368805007093, 0.49653697234720034, 0.4965370641031695, 0.4965371557687654, 0.49653724734413623, 0.49653733882942996, 0.49653743022479413, 0.49653752153037617, 0.4965376127463227, 0.4965377038727804, 0.4965377949098956, 0.4965378858578141, 0.4965379767166814, 0.49653806748664275, 0.4965381581678431, 0.4965382487604271, 0.4965383392645388, 0.49653842968032225, 0.496538520007921, 0.4965386102474782, 0.4965387003991369, 0.4965387904630397, 0.49653888043932887, 0.4965389703281463, 0.49653906012963367, 0.4965391498439324, 0.4965392394711832, 0.4965393290115271, 0.49653941846510424, 0.49653950783205464, 0.49653959711251816, 0.4965396863066341, 0.49653977541454164, 0.4965398644363796, 0.4965399533722863, 0.4965400422224, 0.4965401309868584, 0.49654021966579925, 0.4965403082593597, 0.49654039676767653, 0.49654048519088667, 0.4965405735291261, 0.4965406617825309, 0.4965407499512369, 0.49654083803537946, 0.4965409260350935, 0.49654101395051403, 0.4965411017817754, 0.49654118952901183, 0.4965412771923572, 0.49654136477194505, 0.49654145226790875, 0.4965415396803814, 0.49654162700949533, 0.49654171425538335, 0.4965418014181774, 0.49654188849800934, 0.4965419754950105, 0.4965420624093123, 0.4965421492410457, 0.4965422359903413, 0.4965423226573295, 0.4965424092421402, 0.4965424957449035, 0.4965425821657485, 0.4965426685048048, 0.496542754762201, 0.496542840938066, 0.496542927032528, 0.4965430130457151, 0.49654309897775517, 0.4965431848287757, 0.49654327059890385, 0.4965433562882667, 0.49654344189699073, 0.4965435274252025, 0.4965436128730282, 0.49654369824059347, 0.496543783528024, 0.49654386873544504, 0.4965439538629815, 0.4965440389107584, 0.4965441238789, 0.4965442087675305, 0.49654429357677404, 0.496544378306754, 0.4965444629575939, 0.49654454752941696, 0.4965446320223459, 0.4965447164365032, 0.4965448007720115, 0.4965448850289925, 0.49654496920756835, 0.4965450533078603, 0.4965451373299898, 0.4965452212740776, 0.49654530514024464, 0.4965453889286114, 0.49654547263929794, 0.49654555627242425, 0.4965456398281102, 0.4965457233064751, 0.4965458067076381, 0.4965458900317181, 0.496545973278834, 0.4965460564491039, 0.49654613954264615, 0.4965462225595786, 0.4965463055000189, 0.4965463883640844, 0.49654647115189227, 0.49654655386355945, 0.4965466364992025, 0.4965467190589378, 0.49654680154288167, 0.49654688395114976, 0.49654696628385797, 0.49654704854112147, 0.49654713072305545, 0.496547212829775, 0.49654729486139454, 0.4965473768180286, 0.49654745869979133, 0.49654754050679667, 0.4965476222391584, 0.4965477038969898, 0.4965477854804042, 0.4965478669895144, 0.4965479484244332, 0.4965480297852732, 0.4965481110721465, 0.4965481922851652, 0.49654827342444113, 0.4965483544900856, 0.49654843548220995, 0.49654851640092545, 0.4965485972463427, 0.49654867801857244, 0.49654875871772497, 0.4965488393439104, 0.49654891989723865, 0.49654900037781935, 0.49654908078576204, 0.4965491611211757, 0.4965492413841696, 0.49654932157485215, 0.4965494016933322, 0.49654948173971775, 0.496549561714117, 0.4965496416166377, 0.4965497214473877, 0.49654980120647396, 0.496549880894004, 0.49654996051008465, 0.49655004005482256, 0.49655011952832423, 0.49655019893069596, 0.49655027826204373, 0.4965503575224734, 0.4965504367120906, 0.4965505158310006, 0.49655059487930864, 0.49655067385711976, 0.4965507527645385, 0.49655083160166946, 0.49655091036861687, 0.4965509890654849, 0.4965510676923774, 0.49655114624939783, 0.49655122473664975, 0.49655130315423646, 0.4965513815022607, 0.4965514597808256, 0.49655153799003343, 0.49655161612998666, 0.49655169420078754, 0.4965517722025378, 0.49655185013533937, 0.4965519279992936, 0.4965520057945019, 0.4965520835210654, 0.49655216117908485, 0.49655223876866106, 0.49655231628989444, 0.49655239374288535, 0.4965524711277337, 0.4965525484445395, 0.49655262569340236, 0.49655270287442177, 0.49655277998769687, 0.4965528570333267, 0.49655293401141026, 0.49655301092204607, 0.4965530877653326, 0.49655316454136805, 0.49655324125025047, 0.49655331789207774, 0.4965533944669475, 0.4965534709749571, 0.49655354741620383, 0.4965536237907849, 0.49655370009879685, 0.4965537763403365, 0.49655385251550016, 0.49655392862438436, 0.4965540046670849, 0.49655408064369777, 0.4965541565543186, 0.49655423239904295, 0.496554308177966, 0.49655438389118284, 0.4965544595387884, 0.4965545351208775, 0.49655461063754436, 0.49655468608888365, 0.49655476147498934, 0.49655483679595536, 0.4965549120518755, 0.4965549872428433, 0.4965550623689522, 0.4965551374302952, 0.49655521242696565, 0.496555287359056, 0.49655536222665914, 0.49655543702986743, 0.49655551176877305, 0.49655558644346814, 0.49655566105404475, 0.4965557356005942, 0.4965558100832084, 0.49655588450197846, 0.4965559588569956, 0.4965560331483509, 0.49655610737613504, 0.49655618154043857, 0.49655625564135203, 0.4965563296789655, 0.4965564036533694, 0.4965564775646534, 0.49655655141290705, 0.4965566251982202, 0.496556698920682, 0.49655677258038167, 0.4965568461774082, 0.49655691971185056, 0.4965569931837972, 0.4965570665933367, 0.4965571399405573, 0.4965572132255472, 0.4965572864483943, 0.4965573596091864, 0.496557432708011, 0.4965575057449557, 0.4965575787201077, 0.496557651633554, 0.4965577244853816, 0.4965577972756771, 0.4965578700045272, 0.4965579426720183, 0.4965580152782366, 0.49655808782326827, 0.4965581603071989, 0.4965582327301145, 0.4965583050921005, 0.4965583773932424, 0.4965584496336252, 0.49655852181333426, 0.49655859393245416, 0.49655866599106974, 0.49655873798926553, 0.49655880992712603, 0.49655888180473534, 0.4965589536221776, 0.4965590253795366, 0.4965590970768962, 0.49655916871433975, 0.496559240291951, 0.4965593118098129, 0.4965593832680086, 0.49655945466662105, 0.496559526005733, 0.49655959728542715, 0.4965596685057857, 0.49655973966689104, 0.4965598107688254, 0.4965598818116706, 0.4965599527955084, 0.4965600237204207, 0.49656009458648864, 0.4965601653937937, 0.4965602361424171, 0.4965603068324398, 0.4965603774639427, 0.4965604480370064, 0.49656051855171146, 0.4965605890081383, 0.4965606594063671, 0.49656072974647814, 0.49656080002855096, 0.4965608702526658, 0.4965609404189019, 0.49656101052733875, 0.4965610805780559, 0.49656115057113237, 0.49656122050664714, 0.49656129038467905, 0.49656136020530683, 0.496561429968609, 0.4965614996746641, 0.4965615693235503, 0.4965616389153456, 0.4965617084501281, 0.49656177792797557, 0.4965618473489655, 0.4965619167131757, 0.49656198602068324, 0.49656205527156544, 0.4965621244658995, 0.49656219360376214, 0.4965622626852302, 0.4965623317103803, 0.4965624006792889, 0.49656246959203243, 0.49656253844868703, 0.4965626072493287, 0.49656267599403336, 0.49656274468287676, 0.49656281331593455, 0.4965628818932821, 0.49656295041499493, 0.49656301888114807, 0.49656308729181664, 0.4965631556470755, 0.49656322394699937, 0.4965632921916629, 0.4965633603811406, 0.49656342851550667, 0.4965634965948356, 0.49656356461920115, 0.4965636325886774, 0.496563700503338, 0.4965637683632568, 0.49656383616850697, 0.4965639039191623, 0.49656397161529564, 0.4965640392569803, 0.49656410684428903, 0.49656417437729494, 0.4965642418560704, 0.4965643092806881, 0.4965643766512205, 0.49656444396773974, 0.4965645112303181, 0.49656457843902746, 0.4965646455939397, 0.4965647126951266, 0.49656477974265967, 0.4965648467366105, 0.4965649136770503, 0.49656498056405046, 0.49656504739768176, 0.49656511417801535, 0.496565180905122, 0.4965652475790722, 0.49656531419993666, 0.49656538076778584, 0.49656544728269, 0.49656551374471913, 0.49656558015394336, 0.49656564651043245, 0.4965657128142564, 0.4965657790654846, 0.49656584526418673, 0.4965659114104321, 0.4965659775042899, 0.4965660435458292, 0.49656610953511915, 0.4965661754722286, 0.49656624135722605, 0.49656630719018036, 0.49656637297115985, 0.4965664387002329, 0.4965665043774679, 0.49656657000293275, 0.49656663557669556, 0.49656670109882406, 0.49656676656938614, 0.49656683198844925, 0.4965668973560809, 0.49656696267234857, 0.4965670279373192, 0.49656709315106023, 0.4965671583136385, 0.49656722342512094, 0.4965672884855742, 0.49656735349506487, 0.4965674184536596, 0.4965674833614246, 0.49656754821842625, 0.49656761302473057, 0.4965676777804038, 0.49656774248551155, 0.4965678071401197, 0.49656787174429406, 0.4965679362980999, 0.49656800080160274, 0.496568065254868, 0.49656812965796077, 0.49656819401094604, 0.4965682583138888, 0.4965683225668539, 0.496568386769906, 0.49656845092310975, 0.4965685150265296, 0.49656857908022983, 0.49656864308427484, 0.4965687070387285, 0.49656877094365515, 0.49656883479911834, 0.49656889860518216, 0.49656896236191006, 0.49656902606936565, 0.4965690897276123, 0.4965691533367134, 0.49656921689673217, 0.4965692804077317, 0.4965693438697749, 0.49656940728292465, 0.4965694706472437, 0.49656953396279474, 0.4965695972296402, 0.4965696604478426, 0.4965697236174642, 0.4965697867385672, 0.4965698498112137, 0.49656991283546553, 0.4965699758113846, 0.4965700387390327, 0.49657010161847165, 0.49657016444976265, 0.49657022723296723, 0.4965702899681467, 0.4965703526553623, 0.49657041529467505, 0.496570477886146, 0.49657054042983595, 0.49657060292580574, 0.496570665374116, 0.49657072777482725, 0.4965707901279999, 0.4965708524336942, 0.49657091469197057, 0.49657097690288915, 0.4965710390665097, 0.4965711011828922, 0.49657116325209666, 0.49657122527418246, 0.49657128724920946, 0.49657134917723694, 0.4965714110583244, 0.4965714728925311, 0.49657153467991605, 0.4965715964205385, 0.4965716581144573, 0.4965717197617313, 0.49657178136241936, 0.4965718429165801, 0.49657190442427185, 0.4965719658855533, 0.4965720273004827, 0.4965720886691183, 0.49657214999151805, 0.49657221126774026, 0.4965722724978427, 0.49657233368188325, 0.49657239481991955, 0.49657245591200927, 0.49657251695821, 0.496572577958579, 0.4965726389131738]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.1, epsI=0.001, epsII=0.001\n",
    "\n",
    "K_2=[key_rate_analytic(0.1,n,0.001,0.001) for n in N]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.1, epsI=0.01, epsII=0.01\n",
    "\n",
    "K_22=[key_rate_analytic(0.1,n,0.01,0.01) for n in N]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.1, epsI=0.1, epsII=0.1\n",
    "\n",
    "K_23=[key_rate_analytic(0.1,n,0.1,0.1) for n in N]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Q=0.075\n",
    "K_3=[key_rate_finite(0.075,n,0.001,0.001) for n in N]\n",
    "K_32=[key_rate_finite(0.075,n,0.01,0.01) for n in N]\n",
    "K_33=[key_rate_finite(0.075,n,0.1,0.1) for n in N]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,3))\n",
    "\n",
    "\n",
    "plt.plot(np.linspace(-5e5,1e12,len(N)),key_rate_infinite(0.05)*np.ones(len(N)),linestyle='-',color='purple',linewidth=2)\n",
    "#plt.plot(np.linspace(-5e5,1e10,len(N)),key_rate_inf(0.1)*np.ones(len(N)),'-k',linewidth=2)\n",
    "\n",
    "plt.plot(N,K,linestyle='-',color='blue',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-4}$')\n",
    "plt.plot(N,K2,linestyle='-',color='red',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-8}$')\n",
    "plt.plot(N,K3,linestyle='-',color='green',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-12}$')\n",
    "\n",
    "#plt.plot(N,K_3,linestyle='-',color='blue')\n",
    "#plt.plot(N,K_32,linestyle='-',color='red')\n",
    "#plt.plot(N,K_33,linestyle='-',color='green')\n",
    "\n",
    "\n",
    "plt.xlim([0,1e9])\n",
    "plt.ylim([0.493,0.497])\n",
    "\n",
    "#plt.xticks([5000,100000,200000,300000,400000,500000])\n",
    "\n",
    "plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "plt.xlabel(r'$n$')\n",
    "plt.ylabel(r'Key rate')\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "#plt.title(r'Six-state protocol with $Q=0.05$')\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('six_state_15Feb2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/BB84.py <==
from quantum import *
from scipy.stats import norm
from scipy.optimize import minimize_scalar,fminbound




############################################################################################
#### For the case of equal QBER in each basis (or, basis information ignored)



def rhoAB(Q,s):

    # Last modified: 16 September 2019

    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))
    Bell2=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))
    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))
    Bell4=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))

    rho=(1-2*Q+s)*Bell1*Bell1.H+(Q-s)*Bell2*Bell2.H+s*Bell3*Bell3.H+(Q-s)*Bell4*Bell4.H

    return rho

def rhoXY(Q):

    # Last modified: 16 September 2019

    rho=rhoAB(Q,0.1)  # Note that rhoXY is independent of s, so we just put some arbitrary value here

    p00=np.trace(ket(2,[0,0]).H*rho*ket(2,[0,0]))
    p01=np.trace(ket(2,[0,1]).H*rho*ket(2,[0,1]))
    p10=np.trace(ket(2,[1,0]).H*rho*ket(2,[1,0]))
    p11=np.trace(ket(2,[1,1]).H*rho*ket(2,[1,1]))

    return p00*ket(2,[0,0])*ket(2,[0,0]).H+p01*ket(2,[0,1])*ket(2,[0,1]).H+p10*ket(2,[1,0])*ket(2,[1,0]).H+p11*ket(2,[1,1])*ket(2,[1,1]).H



def rhoABE(Q,s):

    # Last modified: 16 September 2019

    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))
    Bell2=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))
    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))
    Bell4=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))

    psi=np.sqrt(1-2*Q+s)*tensor(Bell1,Bell1)+np.sqrt(Q-s)*tensor(Bell2,Bell2)+np.sqrt(s)*tensor(Bell3,Bell3)+np.sqrt(Q-s)*tensor(Bell4,Bell4)

    return psi


def rhoXE(Q,s):

    # Last modified: 16 September 2019

    psi=rhoABE(Q,s)

    rhoAE=TrX(psi*psi.H,[2],[2,2,4])

    p0=np.trace(tensor(ket(2,0)*ket(2,0).H,eye(4))*rhoAE)
    p1=np.trace(tensor(ket(2,1)*ket(2,1).H,eye(4))*rhoAE)

    E0=TrX(tensor(ket(2,0)*ket(2,0).H,eye(4))*rhoAE,[1],[2,4])
    E1=TrX(tensor(ket(2,1)*ket(2,1).H,eye(4))*rhoAE,[1],[2,4])

    return p0*tensor(ket(2,0)*ket(2,0).H,E0/p0)+p1*tensor(ket(2,1)*ket(2,1).H,E1/p1)


def optimize_Eve(Q,n,epsII):

    # Last modified: 14 February 2021

    def objfunc(s):

        rho_XE=rhoXE(Q,s)

        #print(rho_XE)

        rho_X=TrX(rho_XE,[2],[2,4])
        rho_E=TrX(rho_XE,[1],[2,4])

        I=MutualInformation(rho_XE,2,4)

        V=RelativeEntropy_var(rho_XE,tensor(rho_X,rho_E))

        return -(I-np.sqrt((1/n)*V)*norm.ppf(epsII**2))

    def objfunc_inf(s):

        rho_XE=rhoXE(Q,s)

        I=MutualInformation(rho_XE,2,4)

        return -I

    if n==np.inf:
        opt=fminbound(objfunc_inf,0,Q)
        return -objfunc_inf(opt),opt
    else:
        opt=fminbound(objfunc,0,Q)
        return -objfunc(opt),opt


def key_rate(Q,n,epsI,epsII):

    # Last modified: 17 September 2019

    rho_XY=rhoXY(Q)
    rho_X=TrX(rho_XY,[2],[2,2])
    rho_Y=TrX(rho_XY,[1],[2,2])

    I_XY=MutualInformation(rho_XY,2,2)
    V_XY=RelativeEntropy_var(rho_XY,tensor(rho_X,rho_Y))

    opt_E=optimize_Eve(Q,n,epsII)[0]

    return I_XY+np.sqrt((1/n)*V_XY)*norm.ppf(epsI)-opt_E


def key_rate_infinite(Q):

    # Last modified: 27 September 2019

    return 1-2*BinEntropy(Q)


def optimize_Eve_analytic(Q,n,epsII):

    # Last modified: 14 February 2021

    def objfunc(s):

        I_XE=Entropy(np.matrix(np.diag([1-2*Q+s,Q-s,Q-s,s])))-BinEntropy(1-Q)

        V_XE=(1-2*Q+s)*(np.log2(1-2*Q+s)-np.log2(1-Q))**2+(Q-s)*(np.log2(Q-s)-np.log2(1-Q))**2+(Q-s)*(np.log2(Q-s)-np.log2(Q))**2+s*(np.log2(s)-np.log2(Q))**2-I_XE**2

        return -(I_XE-np.sqrt((1/n)*V_XE)*norm.ppf(epsII**2))

    def objfunc_inf(s):

        I_XE=Entropy(np.matrix(np.diag([1-2*Q+s,Q-s,Q-s,s])))-BinEntropy(1-Q)

        return -I_XE

    if n==np.inf:
        opt=fminbound(objfunc_inf,0,Q)
        return -objfunc_inf(opt),opt
    else:
        opt=fminbound(objfunc,0,Q)
        return -objfunc(opt),opt


def key_rate_analytic(Q,n,epsI,epsII):

    # Last modified: 27 September 2019

    I_XY=1-BinEntropy(Q)

    V_XY=Q*(1-Q)*np.log2((1-Q)/Q)**2

    opt_E=optimize_Eve_analytic(Q,n,epsII)[0]

    return I_XY+np.sqrt((1/n)*V_XY)*norm.ppf(epsI)-opt_E




######################################################################################
#### General case (different QBER in each basis)


def rhoQ(Qx,Qy,Qz):

    # Last modified: 27 September 2019

    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))
    Bell2=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))
    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))
    Bell4=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))

    return (1-(1/2)*(Qx+Qy+Qz))*Bell1*Bell1.H+(1/2)*(Qz-Qx+Qy)*Bell2*Bell2.H+(1/2)*(Qx-Qy+Qz)*Bell3*Bell3.H+(1/2)*(Qy-Qz+Qx)*Bell4*Bell4.H

def psiQ(Qx,Qy,Qz):

    # Last modified: 27 September 2019

    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))
    Bell2=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))
    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))
    Bell4=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))

    return np.sqrt((1-(1/2)*(Qx+Qy+Qz)))*tensor(Bell1,Bell1)+np.sqrt((1/2)*(Qz-Qx+Qy))*tensor(Bell2,Bell2)+np.sqrt((1/2)*(Qx-Qy+Qz))*tensor(Bell3,Bell3)+np.sqrt((1/2)*(Qy-Qz+Qx))*tensor(Bell4,Bell4)


def get_projectors():

    # Last modified: 27 September 2019

    plus=(1/np.sqrt(2))*(ket(2,0)+ket(2,1))
    minus=(1/np.sqrt(2))*(ket(2,0)-ket(2,1))

    Pi={}
    Pi[0]={}
    Pi[1]={}

    Pi[0][0]=plus*plus.H
    Pi[0][1]=minus*minus.H
    Pi[1][0]=ket(2,0)*ket(2,0).H
    Pi[1][1]=ket(2,1)*ket(2,1).H
    
    return Pi

def rhoXY_full(Qx,Qz,sift=False):

    # Last modified: 27 September 2019

    rho_Q=rhoQ(Qx,0.2,Qz)  # rhoXY does not depend on Qy, so just one any number for it.

    Pi=get_projectors()

    P=np.zeros((16,16))

    if sift:
        for b in [0,1]:
            for x in [0,1]:
                for y in [0,1]:
                    P=P+(1/2)*(1/2)*np.trace(rho_Q*tensor(np.transpose(Pi[b][x]),Pi[b][y]))*tensor(ket(2,[b,b])*ket(2,[b,b]).H,ket(2,[x,y])*ket(2,[x,y]).H)
        
        return 2*P

    else:
        for bA in [0,1]:
            for bB in [0,1]:
                for x in [0,1]:
                    for y in [0,1]:
                        P=P+(1/2)*(1/2)*np.trace(rho_Q*tensor(np.transpose(Pi[bA][x]),Pi[bB][y]))*tensor(ket(2,[bA,bB])*ket(2,[bA,bB]).H,ket(2,[x,y])*ket(2,[x,y]).H)

        return P


def rhoXE_full(Qx,Qy,Qz,sift=False):

    # Last modified: 28 September 2019

    psi_Q=psiQ(Qx,Qy,Qz)

    rho_AE=TrX(psi_Q*psi_Q.H,[2],[2,2,4])

    Pi=get_projectors()

    out=np.matrix(np.zeros((16,16)))

    for bA in [0,1]:
        for x in [0,1]:
            out=out+(1/2)*tensor(ket(2,bA)*ket(2,bA).H,ket(2,x)*ket(2,x).H,TrX(rho_AE*tensor(np.transpose(Pi[bA][x]),eye(4)),[1],[2,4]))
    
    return out


def optimize_Eve_full(Qx,Qz,n,epsII,sift=True):

    # Last modified: 14 February 2021

    Q=(1/2)*(Qx+Qz)

    def objfunc(s):

        Qy=2*(Q-s)

        rho_XE=rhoXE_full(Qx,Qy,Qz,sift=sift)

        rho_X=TrX(rho_XE,[2],[4,4])
        rho_E=TrX(rho_XE,[1],[4,4])

        I=MutualInformation(rho_XE,4,4)

        V=RelativeEntropy_var(rho_XE,tensor(rho_X,rho_E))

        return -(I-np.sqrt((1/n)*V)*norm.ppf(epsII**2))

    def objfunc_inf(s):

        Qy=2*(Q-s)

        rho_XE=rhoXE_full(Qx,Qy,Qz,sift=sift)

        I=MutualInformation(rho_XE,4,4)

        return -I


    if n==np.inf:
        opt=fminbound(objfunc_inf,0,Q)
        return -objfunc_inf(opt),opt
    else:
        opt=fminbound(objfunc,0,Q)
        return -objfunc(opt),opt



def key_rate_full(Qx,Qz,n,epsI,epsII,sift=True):

    # Last modified: 28 September 2019

    rho_XY=rhoXY_full(Qx,Qz,sift=sift)
    rho_X=TrX(rho_XY,[2,4],[2,2,2,2])
    rho_Y=TrX(rho_XY,[1,3],[2,2,2,2])

    rho_XY=syspermute(rho_XY,[1,3,2,4],[2,2,2,2])

    I_XY=MutualInformation(rho_XY,4,4)
    V_XY=RelativeEntropy_var(rho_XY,tensor(rho_X,rho_Y))

    opt_E=optimize_Eve_full(Qx,Qz,n,epsII,sift=sift)[0]

    return I_XY+np.sqrt((1/n)*V_XY)*norm.ppf(epsI)-opt_E


def key_rate_full_infinite(Qx,Qz,sift=True):

    rho_XY=rhoXY_full(Qx,Qz,sift=sift)

    rho_XY=syspermute(rho_XY,[1,3,2,4],[2,2,2,2])

    I_XY=MutualInformation(rho_XY,4,4)

    opt_E=optimize_Eve_full(Qx,Qz,np.inf,0,sift=sift)[0]

    return I_XY-opt_E





==> anc/BB84_plots_14February2021.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "from BB84 import *\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle\n",
    "from examples_TL17 import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename='BB84_data_14Feb2021.pkl'\n",
    "f=open(filename,'wb')\n",
    "pickle.dump([K,K2,K3],f)\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "f=open(filename,'rb')\n",
    "K,K2,K3=pickle.load(f)\n",
    "f.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "N=np.linspace(1,1e7,5000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.05, epsI=10^{-4}, epsII=10^{-4}   \n",
    "\n",
    "K=[key_rate_analytic(0.05,n,1e-4,1e-4) for n in N]\n",
    "K_alt=[key_rate_analytic(0.05,n,1e-4,2e-4) for n in N]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.05, epsI=10^{-8}, epsII=10^{-8}\n",
    "\n",
    "K2=[key_rate_analytic(0.05,n,1e-8,1e-8) for n in N]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Q=0.05, epsI=10^{-12}, epsII=10^{-12}\n",
    "\n",
    "K3=[key_rate_analytic(0.05,n,1e-12,1e-12) for n in N]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,3))\n",
    "\n",
    "\n",
    "plt.plot(np.linspace(-5e5,1e10,len(N)),key_rate_infinite(0.05)*np.ones(len(N)),linestyle='-',color='purple',linewidth=2)\n",
    "\n",
    "plt.plot(N,K,linestyle='-',color='blue',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-4}$')\n",
    "plt.plot(N,K2,linestyle='-',color='red',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-8}$')\n",
    "plt.plot(N,K3,linestyle='-',color='green',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-12}$')\n",
    "\n",
    "plt.xlim([0,8e6])\n",
    "plt.ylim([0.38,0.43])\n",
    "\n",
    "plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "plt.xlabel(r'$n$')\n",
    "plt.ylabel(r'Key rate')\n",
    "\n",
    "plt.legend(loc=4)\n",
    "\n",
    "#plt.title(r'BB84 protocol with $Q=0.05$')\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('BB84_14Feb2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "TL17_1=[eval_ell(n,0.05,1e-4,(1e-4)**2) for n in N[1:]]\n",
    "TL17_2=[eval_ell(n,0.05,1e-8,(1e-8)**2) for n in N[1:]]\n",
    "TL17_3=[eval_ell(n,0.05,1e-12,(1e-12)**2) for n in N[1:]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARgAAADQCAYAAADcQn7hAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAAAmq0lEQVR4nO2df3RU5Z3/309CAkmADAHEABqYpBhE23QSKtUtSevEHu26bjFKtWDr2QrdH+6arQviftee/XHApLa67WlPM/XYdjl1xcRWT211m1GTHLHsBsaAP4I2GUTAGCJhAiT8yI/P94/PvTM3k8nMDeTOzL3P8zrnnrnz3Oe58/kkc9/z/Pw8goigUCgUVpCRagMUCoVzUQKjUCgsQwmMQqGwDCUwCoXCMpTAKBQKy1ACo1AoLMMygRFC1AghvEKITQny1RnOvdpRF6+MQqGwB5YIjBCiBgCIyK+9906SzwvArZ17AHi0Mh4hhNsK2xQKRfKYYdF9VwPYpZ0HAXgA+I0ZNAEJ6u+JKAAgIIRwAQgSUdCQ900ACwF0WWSvQqGYGiUA+ojos/EyWSUwrqj382PkcRORXwgRnV4BoDsqbWFmZuaS7OzsJZmZmRgdHcWcOXOwcuVKDA8P4/DhwygpKQEAdHZ2YuXKlQCArq4uFBUVISsrCz09PcjNzUV+fj4GBgYwNDSEwsLCtCrf09ODUChkW/vNlu/u7kZubq5t7TdTvqenB4ODg7a1f7LyQ0NDOHLkCM6dOwcimhfjuR6HVQITAlAw2UUhhFdvPkWjic4dQogaImrSkrtmzJixZGhoyAJT04eioiL09vam2gzLKSoqwnvvvZdqMyylqKgIR48eTbUZllFVVYXW1taxRPmsEph2RGoxbgDNUdf7tf4XFwC31v+yHkA3EfkQQ6AyMpw/4JWTk5NqE5KCDH7K4KMZLHlqtZqHWxcRQ2dvs3Y9oKUVICJEDQCChjI+4z0zMzOtMDWtmD17dqpNSAoy+CmDj2awqgYDIqrXTv2GtOqoPD4ARiEJRpfRcblc02xh+lFVVZVqE5KCDH7K4COAjxJlsE27Izc3N9UmWM6KFStSbUJSkMFPGXwE0JMog20EprCwMNUmWM6mTXHnJDoGGfyUwUcz2EZghoeHU22C5fT19aXahKQgg58y+GgGy/pgpptjbxzDv4p/TbUZCoUCwAf4wFQ+29RgFAqF/bBNDWZZ5TJ8t+W7qTZDoVAAeK3qNRxuPZwwn21qMJ2dnak2wXI2btyYahOSggx+yuCjGWwjMPr6CCezc+fOVJuQFGTwUwYfzWAbgVEoFPbDNgLT1eX8SA21tbWpNiEpyOCn03wc05Y1jowAAwOA2Vkjwg4brwkhWq6//vrK3bt3p9oUS+nr68PChQtTbYblONXPkRHgwgV++Hp6PkFBwQJcdhlw/jxw6BCn60dpKZCfD+zeDZw8GUkvKgKuuw54803gj3+MpI+NAVu2AKEQsGPH+Hvddx9QXg78278Bb73FdoyMAKtXA488Arz4IlBXF0kfGQFefx2YMQO45prx6Tt2AN/8JrBxI/Dcc5H0z3+ebX3+eeCrXwWAKgCtrURUFe9vYptRpKysrFSbYDlOfOhiMR1+Dg8DZ8/yIQRw2WVAfz9w8CA/0Bcu8OtNNwGzZgG/+AXn1a994Qv80OzaBbzxRiT98suB7duBjg5g61ZO16/9938DK1YAFRXAkSORz3jgAS6zbRvw2GO6hQtQWAh89BHbVFYWsT0jA/D7gS9+kcu8/z6QlcXH+vUsMPv3s816ek4OC8zYGNDdzWnZ2fyq1y4WLgSWL4+U0VcrFBUBt9/OgpKZya9ZWXz+7//O7/Xj2mu5zEMPAZs2RdLnzuV0rxf405+ADRuA//3fxP8n29RgVqxYUen0GCI+n8/2U8wvXADOnAEGB/l18eLIL/WxY5z2hz/sxl133YDbbuOH+5lnImJx7hzw9NP8q3njjZG0s2f5If761/kX9PnnI5+5di3Q2go0NQF33w3MnMkP38yZwN69bMPq1ZxXv7ZpE/C1rwENDfxrrue/8kp+uD74APjVrzhNL3P77cCCBcBLL/FDbSyzbBnQ08O1kawsoLHxadx7790oLARGR9l+/cF3QuQRLR6Mc2owMix2LC0tTfpnEgFDQ9yuPnWKX6+6CnC5+IH98ENOGxgAPB7gnnv4V/8nP4kIyfAw/6oeOcIPm5FnnwXuuAP4wQ+42j97NjA6ei1KSoDbbmPxCIX4F3r+fH4l4of37ru59pGTw0d5Od+zvh747neB3FxO1yMj3H47C1ws2ttjp2/ezEc0y5YB//zPscvcfHPs9MJCPgDgz/5safg8MzNioxUQ8f/AWHObztfhYX41nh84YM422whMfn5+qk2wnLVr117yPf70J+D4ceDECW4yFBdzc+C557iKf+JE5Fe2vR14911uh+tkZAAvvwxUVwO//jVw9CjXQObO5VoFwA/fbbcBeXmRg4ibF/v38/vZs/lV/1147jmjlXPDZ1/6Eh+xuP/+2Omf+lTs9InRV61ndJRFUj/0Gldu7lq8/nrkvfGa2fdmBWAyUTWSnR2pcU3lVT/mzIk0y7KzWWBOnkz8ubYRmIGBgVSbYDltbW3jRObCBaC3F/j4Yz7OnePaQDDI/QN6el8fV9s//3ngK1/h6v38+Xx84xssMDk5LDaf+xwwbx5fA4CSEuCdd1hE8vNZFPQH9emnY9t53XV8RJOVBXz601P30wrGxvjvNTjINTT91Xhu5prx3Nhc00Ug3mjKrFmRIycn9rnx/ezZ3ATLyRnfNJvKa6y0rKzpF9+2Nv6eJcI2AuO0eLyjo/yamQm88ALXPH7/+wLk5/Mv+v338whAXV2kE/Oqq1hgcnIAt5sF5fLLuXNPn4e4fz9/WaO/ULfcwkc0M2cCV19tra/RHDx4cILAjI1xk+v06YnHqVOx02MderPt7NnYn52bGzn0Gpb+ajxfvHjitdzcyUUj+v0vf+nD5s327k+bDmzTyVtZWVnZ0tKSalOmxOgo10AWL+aaRn090NXFYhIMAv/zP0BVFT/4g4PAFVdwH8YXv8hNlE8+4WbJggXck5/OjI6yEIRCXHUOhcYfsdKM6YOD4+8nBP+iz5kz9SOWYOTl8YPvhA7WdMBxnbzpHg/m/HmuDbz+OvDzn3Mb9Z13uG9icJC/2MeOcRNi3TruR/jMZ7js73/Pr9HzQxYsSIEjYLE4eZIFzuwR3YKdM4c7il0ubpLp5wUFwKJFg1iyJC+c5nKNF4i5c1kU7CwGTp3rM1VsIzCHDydeuZlM9u0DXnsN2LOH5wOUl/PQ6Zkz/Ou7cSPPKVi5MtLE2bUr/j23b9+Oxx9/3BJ7iVg09H6bjz/mYdVY5/39nB/gdvzChSx2xmPZssi53t+ji8XcufFrXLW1/w+1tdb4mS5Y+b+0E6qJZILz53lWpd8PrFkD/PmfA3/1VzwCc911nHbddTzJKRXo4vHhh3wcOTL+/MgRFg59tGH2bO67KSzkV+P5okUshrp4GDt9FQodxzWRUsVdd3EnLBGPxuijJ08+mdwHT59u3tU1/jh8mIVE7wNftCjSl3PllTzBbOlS7gfSxUTtqKFIFrYRmGTEgzl9mmeVPv00j+KsW8cdsN/6FnDDDdxJqGOFuGzYsBGPPbYT77zD/Tfvvssdwl1dXAsh4uZKcTEPL69ZwwJ45ZUsKkuXjrcxXdm4caPjwxnI4KMZVBMJ/OD+zd8AO3dyH8I99wD33jv5hK7p4OxZHlIOBHiBmi4q/f3cwXn11cCqVbyepKSEj+JinquiUKQa1URKABHw6qs8wuHx8IPc2MiL46Z7E8nhYRaT9nbuHN67F3j7ba4FrVrFncFf+QovZlu1ihen2XkERaHQsexrLISoEUJ4hRBxZxsJIeq0V5cQwqOVq4vON53xYAIBnsx2yy3ceQsAtbW8xmQ6xOXsWaClhZfPV1eziK1ZA/z0pzyhbNMmXvx36hSv2t25k2fmvvJKLZYvd764OC1WSixk8NEURDTtB4AaADXa+SYA3knyeQE0GvJt0s7r9HPtfcv1119P08GjjxJlZBDdcw/RkSPTcksaGyM6cICoro6oqoooK4to1iw+f+QRouZmotOnE9/n+PHj02NQmiODn073sbKykgC0UAItsKqJtBqAPusjCMCDqP2mhRBuRPai1vep1nEDaDbmv9R4MIcO8TDyrbdyGICKiku6HUZGuJbS2MgT5Y4e5XvefDPwH//BozfZ2VO7pywTs2TwUwYfzWBVZdwV9X5+jDxuIgpGJ2rC009E4wQpEAigtLQUFRUVKC0txYYNGwDwjEljddQYzb22thbHj/fh0UeBFStG8Nxze3D11cDQUBt8Pp+p8voOfT6fDy0tbWhtBW677SMUFJzFX/wF0NNzHqtW/Qq9vdzHcujQRtxwA4tLdPm2tjYAvNgv1uf7fL64n5+ofCL706X8gw8+aGv7zZT3+Xy2tn+y8j6fD6WlpdizZw8AJN7POVEV52IOcBPHS5FmUF3Uda/hvDHq2pYY92spKyubcjVueJhowwai/Hyil16acvEwH3/MTauSEqKZM4nWrSN65hlzzZ6pwJ3yzkcGP53uY6qbSO2I1GImNHcA9AshvFoetxDCQ0QBIUQNEdUDgJ6mF7iYeDAPPxyZzn8xsZwOHODVzM8+yyuZ77+fQwUWFEz9XmawOoRBuiCDnzL4aAZLmkhE1AQWDi8AF2nNHSFEs3Y9oKUVQBMiLW+dEGKfEGKfdi3MxcSD+cd/5LgVUxWXN97gEaayssiI0FtvAX//99aJC4BwFdbpyOCnDD6awbIBUSKqJyK/XiPR0qqj8viIqFgXHO28XDvG9cFMJR7Mjh3AL3/J0+LdbvM2v/cez95du5bLvvsuR3W74YbkLAs4ePCg9R+SBsjgpww+msE2My4KCxP3JwHAK69woKalS83fe3CQazvXXMPzVN5+G3jqqYtrVl0Kdg/4bRYZ/JTBRzPYRmDMxIM5eZL3dHnoIR6KNkNzMwvL737H588/n3xh0dF77J2ODH7K4KMZbCMwZuLB1NVxiIFHHkl8v+Fhnpp/yy0cvX7/fo4ul0q2b9+eWgOShAx+yuCjGRy12HFwkENUJup36enh2LYffMBBoG64YdpMVSikwOxiR9vUYBLx0ku8jiiRuBw8yMGyZ87kfXqUuCgU1mEbgYkXD+btt3k1cnd3/Hu0t7OgfOELLEjpNpvbOIvSycjgpww+msE2ArNS35cjBo89xgKzatXk5ffv51AMGzcC//VfU18nlAxkCVAkg58y+GgG28eDGRjgfpTf/nbyPF1dHDbha18DHn9cxZhVKJKFbWowk8WD6ejgfpfJth89fZq3Oa2sBH784/QWF1liiMjgpww+msE2o0jXX3995e7du2NeHxuLHaSJiGfmBoM8/T8vz2JDLxFZ9tKRwU+n++i4UaRY8WBOnOB4LJNp5JNP8sze3/wm/cUFkCeGiAx+yuCjGWwjMD09PRPSXnwR+M53YtdeDh3i6f//+Z9TW4+USvQYHU5HBj9l8NEMthGY3NzcCWm/+x2PHsXqV/nbv+V+l29+03rbpovSVK1RSDIy+CmDj2awzShSdDwYfVeAJ5+cmPell7hp1NmZ3p260cgSQ0QGP2Xw0Qy2qcFEx4M5epSXBkTPxB0d5WZTba19mkY6ssQQkcFPGXw0g20EJjoezBVX8LYf0X1pTU3ARx8B27Yl0bhpQpYYIjL4KYOPZrCNwETHg+nsBM6dG5+HCNi+Hfi7v7PnDoiyxBCRwU8ZfDSDbQQmOh7MXXfxhmVGXn6Z93L+h39IomHTiCwxRGTwUwYfzWAbgTHGgxkZ4RrMtdeOz9PQAHz96+m3iNEsssQQkcFPGXw0g21m8hrjwbz3Hked6+/nbVkBjvFyxRU8Y/dzn0udrQqFDDhuJq+Rt98GliyJiAvAQb6vvpp3VFQoFOmBbQTGGA/G6+VZvEaeeQa45x57zXuJRpYYIjL4KYOPZrBlEymaYBAoLuaAU3ab+6JQ2BFHN5Fuvhn4xS8i73/zG+DTn1biolCkG7YRGGM8mAMHgLlzI9deeAH46ldTYNQ0I0sMERn8lMFHM5gWGCHEOiHEXCHEciHEXBP5a4QQXiFE3BlHQoi6qDLR+1gDAIqKigAA58/zTN3lyzl9cJD3nv7yl816kr48/PDDqTYhKcjgpww+msGUwAgh/gnAAAA3ER0CUJEgfw0AGPak9k6Szwsg3LDR9rSOiR4P5sMP+f2yZfy6ezfvEFAR1yJ7IEsMERn8lMFHM5itwewjolemcN/VAILaeRCAJzqDEMJtyJMQPR5MTg7wL/8SGaJ+9VXeJSBGPCrbIUsMERn8lMFHM5gVmHIhxDoAFUKIbyGGYEThino/P0YeNxGZFpi+vj6UlpbiL/+yAs8+W4oNGzYAAJqbh3HmzAvhfMbhwdra2vCUbZ/PF17h2tbWFv4C9PX1jWsvp7J8aWmpre03W/78+fO2tt9M+dLSUlvbP1l5n8+H0tJS7NmzBwASbxhPRKYOAP8E4FkA3zKRtw6AVzv3AqiLuu41nDdGXWuOcb+WyspKIiJ68UWiH/+YiIjo3DmirCyi3btJoVAkkcrKSgLQQgm0wGwfzDIi+h4R3QngkBBiWYIi7YjUYtwAojtu+7UO4BoAbiFEohpROB7Ma68Bra2c9tZbHP+lrMyMF+mPLDFEZPBTBh/NYLaJFBYA4r6YuDNOiDtr3Vonrosinb3N2vWAllYAQ3NKy1+hdxIb0ePB9PYCl13GaXv38mZrMaJp2hJZYojI4KcMPpohbshMIcR9AO4AsFwIsRmAAEDgGsmr8coSUb126jekVUfl8QHwGd77AcxDDPR4MMePA1ddxWl79zpj9EhHlhgiMvgpg49miFuDIaKfEdFNAL5NRF/Wzu8EMOlwslXo8WDy8yMzdgMBoLw82ZZYhywxRGTwUwYfzWCqiURErwghyoQQXwJQDmCztWZNRI8H8+yzwN13c99LZydwzTXJtsQ6ZIkhIoOfMvhoBlO7CmgT7YoBhACcANBvoU0xKSkpARHQ0sLxXo4f55CZTtod4vHHH0+1CUlBBj9l8NEMZrctCRDR9wBACLEc3A+TdM6c4T2oOzt5Y7V58yIdvgqFIv2YylqkHdrpZgATRnmsprOzE/rOJS4XcPAg117sHP8lGlliiMjgpww+msFUDUbrg9mrvd0FHl5OKitXrkQoxOf5+RGBcRI7o6OYOxQZ/JTBRzOYnWi3i4gGAICI3qSprUuaNgYGgOxsYNYsjsurD1crFIr0xGwTyWcM0aCtS0oqXV1dKCsD/u//uFl0+HAkZINTkCWGiAx+yuCjGcx28tYByBdCBMGT7ZYD+LVlVsWgqKgIeXnAZz7DQ9RHjwJXXplMC6xHlhgiMvgpg49mMFuD2UpEn4qabJdUsrKy8NRTwK23csCpkRFAi0HlGGSJISKDnzL4aAbTE+2i3r9pjTmT09PTg95e4OxZDjqVnQ0sWpRsK6xFlhgiMvgpg49msE1M3tzcXAwM8BD14cO8yVqGbaw3R6nThsUmQQY/ZfDRDLZ5RPPz83H6NDB7NtdgnNb/AgBr165NtQlJQQY/ZfDRDGaHqcsstiMhAwMDuPFG7oM5ehRYujTVFk0/ssQQkcFPGXw0g9kazJPaQseUMTQ0hHXrgNtv55gwl1+eSmusQZYYIjL4KYOPZjA7TH0jEQ0YRKafiDossikmhYWFePJJ3k2gtxdYsyaZn54cZIkhIoOfMvhoBrM1mHlamMybANQDWC+E+FIyazXDw8N45hkOMnX8uDMXOcoSQ0QGP2Xw0QxmBSYAnmz3ByKqIKJtRPQqEb2aLJE5fPgwhoY4PGZvr/OGqAF5YojI4KcMPprBrMDcR0TriWhcmEwhxKMW2BSTkpISnD3L+x+FQs4UGFliiMjgpww+msHsaurntPVHfvAeRyeI6BQRPWSpdVG4XEBmJp87sYmkUDgNs8PUD2IKW8daQWdnJ157jWPwCgE4cSa2LDFEZPBTBh/NYLoPJlUhGnRWrlyJ/ft5Fm9BATDD7PiXjZAlhogMfsrgoxms2jrWEtasATo6gPmxNqJVKBRph9nFjt8DB/2+SXv/mJVGxaKrqxvnzgEXLnBfjBORJYaIDH7K4KMZTDc09KDfqWLp0itx7BjvJOBUgZElhogMfsrgoxkmrcFoTaHJrj2Y6MZCiBpt/+m4UxqFEHVmymRmZgEABgedKzCyxBCRwU8ZfDRDvCbSQ8YwmTra3Je6GPmNeWqA8Faw+p7TsfJ5oe1znahMX18PWlo40JRTBUaWGCIy+CmDj2aIJzB3APDqIiOE+KwQogu8Wf23E9x3NYCgdh5EjE5hIYTbkCdhmby8XFRW8t5IThUYWWKIyOCnDD6aYVKB0XYP+DWA1UKIn4I3qb+DiL5NRD9LcF9X1PtY4z5uIjIKTNwyR470YebMLrz8cjueeuoH2LBhAwBe82HsUDPOP6itrQ2vCfH5fOEl9G1tbeFfmHQqv3btWlvbb7a8/t6u9pspv3btWlvbP1l5n8+H0tJS7NmzBwAKkQgiinkAKDOc3wdgbqxrk5StA+DVzr0A6qKuew3njYnKAGgpLfUQQOTxEP3kJ+RIWltbU21CUpDBT6f7WFlZSQBaKI4OEFHcJtI2IcSDWoduPoCfGd5vS6Bb7YjUSNwAmqOu92uduTUA3EIIT6IyQ0PnACAcNtOJyBJDRAY/ZfDRDPEEZh6ABYbjkOHcFe+mRNQEFg4vABdFOm6btesBLa1Av9dkZXQWLFgIIXiho1MFRpYYIjL4KYOPZog3D2YrTbJ7gBDis4luTET12qnfkFYdlccH7tuZtEyEYdx3H/DUU7x1rBPp6+uTYnhTBj9l8NEMcTt5L+aaVfT2HsYPf8jD1LNnJ/vTk4MsMURk8FMGH81gm10Fliwpwfe/z+d5eam1xSpkiSEig58y+GgG2wjM0BDwxBN87lSBUSichm0E5siRo+EQDU4VGFliiMjgpww+msE2ArN48dJwNLvc3NTaYhWyxBCRwU8ZfDSDbQQGAGbN4kMXGoVCkd7YRmBOnerCD3/o3OYRIE8MERn8lMFHM9hGYJYuLcKxY84WGFliiMjgpww+msE2AnPiRBbq6pwtMLJMzJLBTxl8NINtBCYUOgUhnC0wssQQkcFPGXw0g20EJisrG4CzBUaWGCIy+CmDj2awjcBkZ88C4GyBWbt2bapNSAoy+CmDj2awjcDk5JxGRYWzBcYYkMnJyOCnDD6awTYCMzZ2BgUFQE5Oqi2xDlliiMjgpww+msFGAlOIP/4RmDkz1ZZYhywxRGTwUwYfzWAbgRkcHMPJkzyT16no8U+djgx+yuCjGWwjMKdOncbYmLNrMLLEEJHBTxl8NINtBCY/P9/xAiNLDBEZ/JTBRzOY3jo21cyezYscnSwwCoXTsE0NJhTqxOWXO1tgZIkhIoOfMvhoBtsITGHhSvT1OVtgZIkhIoOfMvhoBts0kT7+GI7vg1EonIZtBObUqdPIzXW2wNTW1krROZhsPx944AF0dHQk7fMAoKurCyUlJUn9TCspKyvDE3pQ7ClgmyZSXl4eRkedLTCyxBBJtp8dHR1JFxgnicul/P1sU4MRIsPxAiNLDJFU+FlWVoaWlpakf64TqKqquuiyltVghBA12v7TMedMa9e8Qog6Q9oWLW1LdP78/B7MmuVsgZElhogsfiosEhhtU3sY9qT2Rl33APBo1z1CCLcmKiFDGY+xTG5uLs6fd7bAyBJDRBY/FdbVYFYDCGrnQQDjxIKIAkRUL4RwAQgSURDAfAD9hmzjROnYsXwMDjp7LZIsMURk8VNhncC4ot7PnyRfBYBu7bwBwGpNdIqjMw4MnMLoKGHTpm+gtLQUGzZsAMCLyowR3I0TnGpra8OLznw+XzhGR1tbW7iank7l29rabG2/2fI/+tGPkv75ikujp6cn/HcvLS3Fnj17AKAwYUEimvYDQB0Ar3buBVAXJ28DgBrDezeALVFpLbm5awgg6uggx9LQ0JBqE5JCsv2srKykysrKpH5mNHV1dVRXV0eNjY3kcrmosbGRGhoaaMuWLdTc3Exer3dCme7ubqqpqbHctubm5rifE+vvV1lZSQBaKIEWWDWK1I5ILcYNoNl4UevY7SYiH4AQgAKtz8VNRE1CiNVEVG8sk509E0NDzu6DkSWGSKr9HB0Fenun/76LFk2+KaDH44HXy63+rVu3oqamBgDg9/vh9XrR0NAwoYzb7UZjY+P0GxrFZJ8/HVjSRCKiJgBurXPXRZGOW11oGgAEDdd9RBTQ8tQA2BF9z4ULRwA4W2Bkqc6n2s/eXmDJkuk/4omWLi7x0v1+P+rr6xEIBAAAgUAA1dXV4XO/34+mpib4/f5x92hqakJ5eTkCgQDKy8sRDAbR1NSEzZs3A+DmZSAQCDcr/X4/qqur0dTUhPr6cb/j4fTpwrJ5MIYaiN+QVq29BhHpBDZen9SzM2eOAACysqbb0vRh+/btUszkTbWfixYBx45Zc9+LJRAIwOv1wu12o6GhAR6PBx6PBy6XCwCwa9cuVFdXo6amBsFgcFzZmpqacJmKigoACN+nvr4eXq8XHo8H/f398Pl82LRpEzZv3hyuRen4/X40NDTA7XZfvCNR2GYmb0bGcgDADNtMDZw6MogLkHo/MzOBxYun/7iUPdM9Hk/c69u2bUNDQwOKi4sRCoVilg8Gg+EaSH8/D8g2NzeHRcrtdqO5uTnm5wWDQTQ0NMS896VgG4EZGOBXJwuMQjEZfr8fjY2N2Ldv34QmEgCsX78+XCvp7u4Op+vCA7CIrF69Oub9Kyoq0NjYiB07JvROXBK2EZhz584BcLbAyBJDRBY/owmFQuHaRVNTU/jBDwQCCAQCCAaD8Pv9CAQCCIVC49Lb29vDZaKbNgDCTSoAKC4uDjeV6urqwv03gUAAW7ZsCZ/rfT1+vx979+5FMBhEKBTC1q1bp81nQTwMnNYIIVpycysrh4ZacPo0R7dTKMyir6VRa5Eujlh/v6qqKrS2trYSUVW8srapweTm8quTazAKhdOwjcBkZDh/FMk4I9XJyOKnwkYCk5e3GACQYRuLp46KB6NwGrZ5XD/6KBMZGYAQqbbEOlQ8GIXTsI3AjI6OXtI8AzsgS5wUWfxU2EhgAOHo5hEgT5wUWfxU2EhghMhwfA1GljgpsvipsJHAFBYOIScn1VZYix7vxOnI4qeR+vp61NfXo6mpCfPmzUNTUxN8Ph+2bt0aXqS4devWCeuMmpqawgseAZ6UV1xcjPLy8nCZdMY2s0pGRs45eogaAA4ePCjFr3s6+Hn6NB86QgCFhcDICHD8+Pi8BQUcSbGvDxgejqTPmsXXBgd5z645cyb/vHjhGjweD9xuN9avXz9hoaG+kFGnv78/vBQgEAiE1xmlK7apwXzySQFGRlJthbWkOk5KskgHP7///fGhFvRuoQ8+mBiGQVsfiFtvHZ/+13/N6T//Od8vHmbCNZjBmD8YDE7rymcrsE0NZnTU2XNgAI6TIsMQbjr4+Z3vAEad06c/LFs2MZRDQQG//va3E2swAHDvvVyDSSZ62IV0xzaP7NjYmOM7ebdv355qE5JCOvg5Z874UAuFWnTZGTMmhmHQhWThwvHpuvDk5cVvHl0MsVZMG9HDLqQ7thGYjAznjyKlOk5KspDFz0tBX+kci+mO2WIlthGYgoLIgkeFwo4kCtewa9eucKjLEydOAIiEUjCGsezv70eBXn1Kc2wTrmHOnBWVJSXvIY6w256NGzdi586dqTbDcpLtpwrXcGlIEa4hM7MQFy6k2gprkUFcAHn8VNhIYE6dSn5PvUKhuDRsIzBjY+T4Tl5Z4qTI4qfCRvNghBCOj2YnS5yUVPjZ0dER7ktQTI2Ojg6UlZVdVFnbPLJZWUB2dqqtsJZUTz5LFsn282IfDgVTVlbmfIGZM+c0FixItRXWYpfZmZdKsv184oknkvZZOrL8LxNhmcBoW8CGwPtNT4gwpG0bCwDVRLQ1UZmzZwEbjKhfEu+//36qTUgKMvgpg48AChNlsKSTVxMKGPak9kZd9wDwaNc9Qgh9H+uglhbU8oQZGpqNM2essDZ9kGWehgx+yuAjgMWJMlhVg1kNYJd2HgTgwfg9qAMAAkIIF1hUgkKIfgD7hBB3gGswxsUYJcB+HDhQBSf307377rtSdETK4KfTfezo6ACAmYnyWSUwrqj38yfJVwGgGwCIKCSEaADQCIMYafQBA/MGBlrHWlvDaR8B6JkWa9OHwtbWVqf5FAsZ/HSqj4XgmstMAAnbFFYJTAhAwsUSROQXQtxh6HvxE1G9EKJOCFFDRE1avs9aZKdCobAQqybatSNSi3EDGLe2XBMQvYs9BBYjj9Z0AoAdMCFQCoUivbFssaMQYguAAFg46rW0ZiKqFkK4wcIDAHcQ0WatP+ZOcJ9NzJEnhUJhL+yymjrukLfd0cRVF93V+rC9UxFC1DnVR2300w0AehPfiZh9JtN+LVKiIW+HcCeACv0LaWg+Og7t/5fegWQvjW3a/7FAq6k7jkRTSoykvcCAh7z1vRz0IW9HQUQ+w6+AGxF/HYX2wDnSNyD8w9AuhHBr/1On+roXQKNeWzP0nU7ADgLjino/2ZC37dEewP6oOUBOwu3ghw4AisHfz34hRIPW9HUcRBQCoE8pKY+X1w4CE4I8I0o1RLQ51UZYgRDC62DhNNKtPYD7ADiyqas1kfxEVAwgpHdjxMIOAhN3yNspaPN+9NE2xzUDwb/qXu3L6Haoj+2Gcxf4x9GJmJ5SkvYCo3WY6WuVXE78FdR8qxNC7BNC7IMDa2xEFND+dwWY2Ox1BNp31aUPRDhxxFPDJ4TYpPl5Zzw/bTFMrVAo7Ena12AUCoV9UQKjUCgsQwmMQqGwDNuEzFQoFKlFm0gYBM/VMrUFohIYhUKREF1cpjqKq5pICoXkCCFqhBDRIVVqtHlL+mTBcvAQfM1U5jApgVEoJCd61fckC4xD4EiTAQCmFxwrgVFYjhDCI4TYov/6aeeOXGmcjmh/c4/h/aYE66RiLTDeAV717wFgegKh6oNRJAs9kFiTEKIC/EV18sLHtIGIApq4AxwH26+tl5oMV9T7+Vr+Kc9MVjUYheVoIw7ViHxBy8FVbUWS0JpBm7XzRMIewjQtV1ECo0gWbsOvphu8+NGVOnPkQutXadDOEzVPp22BsRIYRbIIRp1XJKimK6YJrf8lpC049QHwGsVd68StMHTuTtsCY7XYUaFQWIaqwSgUCstQAqNQKCxDCYxCobAMJTAKhcIylMAoFArLUAKjUCgsQwmMQqGwDCUwCoXCMv4/0VrUqdLvkvIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,3))\n",
    "\n",
    "\n",
    "plt.plot(np.linspace(-5e5,1e10,len(N)),key_rate_infinite(0.05)*np.ones(len(N)),linestyle='-',color='purple',linewidth=2)\n",
    "\n",
    "plt.plot(N,K_alt,linestyle='-',color='blue',label=r'This work')#,label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-4}$')\n",
    "#plt.plot(N,K2,linestyle='-',color='red',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-8}$')\n",
    "#plt.plot(N,K3,linestyle='-',color='green',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-12}$')\n",
    "\n",
    "plt.plot(N[1:],TL17_1,linestyle='--',color='blue',label=r'TL17')#,label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-4}$')\n",
    "#plt.plot(N[1:],TL17_2,linestyle='-',color='red',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-8}$')\n",
    "#plt.plot(N[1:],TL17_3,linestyle='-',color='green',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-12}$')\n",
    "\n",
    "\n",
    "plt.xlim([0,8e6])\n",
    "plt.ylim([0.38,0.43])\n",
    "\n",
    "plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "plt.xlabel(r'$n$')\n",
    "plt.ylabel(r'Key rate')\n",
    "\n",
    "plt.legend(loc=4)\n",
    "\n",
    "#plt.title(r'BB84 protocol with $Q=0.05$')\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('BB84_compare_15Feb2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/gaussian-modulation-heterodyne-detection-rates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     83217,       1773]
NotebookOptionsPosition[     81589,       1743]
NotebookOutlinePosition[     81936,       1758]
CellTagsIndexPosition[     81893,       1755]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "\[Eta]", ",", "var", ",", "hh"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "7"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"var1", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "6"}], ")"}]}], ",", "100", ",", "1"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "4"}], ")"}]}], ",", ".999", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{".5", "*", 
      RowBox[{"(", 
       RowBox[{"qq", "+", "1"}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{".5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "+", "1"}], ")"}]}], "]"}]}], "-", 
     RowBox[{"0.5", "*", 
      RowBox[{"(", 
       RowBox[{"qq", "-", "1"}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"0.5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "-", "1"}], ")"}]}], "]"}]}]}], "/;", 
    RowBox[{"qq", ">", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
   RowBox[{"0", "/;", " ", 
    RowBox[{"qq", "<=", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"holevoinfo", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shannoninfo", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"keyrate1", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"keyrate", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "\[Eta]1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "1"}], ",", 
   RowBox[{"k", "<", 
    RowBox[{
     RowBox[{"Length", "[", "\[Eta]1", "]"}], "+", "1"}]}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{
    RowBox[{"\[Eta]", "=", 
     RowBox[{"\[Eta]1", "[", 
      RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<", 
       RowBox[{
        RowBox[{"Length", "[", "var1", "]"}], "+", "1"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"var", "=", 
        RowBox[{"var1", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eigene", "=", " ", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"I", "*", 
          RowBox[{"symplectic2", ".", "sigmae"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eigene1", "=", 
        RowBox[{"Abs", "[", "eigene", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eigeneb", "=", " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"Eigenvalues", "[", 
          RowBox[{"I", "*", 
           RowBox[{"symplectic2", ".", "sigmaegivenb"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"entropye", "=", " ", 
        RowBox[{".5", "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"hh", "[", 
            RowBox[{"eigene1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "eigene1", "]"}]}], "}"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"entropyegivenb", "=", " ", 
        RowBox[{".5", "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"hh", "[", 
            RowBox[{"eigeneb", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "eigeneb", "]"}]}], "}"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"holevoinfo", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", 
        RowBox[{"entropye", "-", "entropyegivenb"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"chi", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "/", "\[Eta]"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"shannoninfo", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", 
        RowBox[{"Log2", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Eta]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "var"}], "+", "2", "+", "chi"}], ")"}]}], 
            "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Eta]", 
             RowBox[{"(", 
              RowBox[{"chi", "+", "1"}], ")"}]}], "+", "1"}], ")"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"keyrate1", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", " ", 
        RowBox[{
         RowBox[{".98", "*", 
          RowBox[{"shannoninfo", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "-", 
         RowBox[{"holevoinfo", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"keyrate2", " ", "=", " ", 
     RowBox[{"Max", "[", "keyrate1", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"largestvar", " ", "=", 
     RowBox[{"FirstPosition", "[", 
      RowBox[{"keyrate1", ",", "keyrate2"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"maxvar", "=", 
     RowBox[{
      RowBox[{"var1", "[", 
       RowBox[{"[", "largestvar", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"keyrate", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "=", "keyrate2"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7780816852424245`*^9, 3.7780817080522738`*^9}, {
   3.7780817633148036`*^9, 3.778081764077799*^9}, {3.7780818002621527`*^9, 
   3.778081800709917*^9}, {3.778081880399912*^9, 3.7780818826658983`*^9}, {
   3.7780819327565374`*^9, 3.7780819859530993`*^9}, 3.77808248353463*^9, {
   3.7780825247787247`*^9, 3.77808253279296*^9}, {3.7780825656942577`*^9, 
   3.77808256912407*^9}, {3.7780827458356495`*^9, 3.778082747603969*^9}, 
   3.778083011620659*^9, {3.778083097958652*^9, 3.778083098289116*^9}, {
   3.7780831896758623`*^9, 3.778083190102054*^9}, {3.778083277605768*^9, 
   3.778083283590459*^9}, {3.778083371584528*^9, 3.7780833737270985`*^9}, {
   3.7780834603680363`*^9, 3.7780834612755876`*^9}, {3.778083531132608*^9, 
   3.7780836033072824`*^9}, {3.7780836380367193`*^9, 3.778083692560089*^9}, {
   3.778083853221958*^9, 3.7780838534383764`*^9}, {3.778083956460989*^9, 
   3.77808396071596*^9}, {3.778085405051416*^9, 3.778085413195424*^9}, {
   3.7780863406272535`*^9, 3.778086406008128*^9}, {3.7780867426324496`*^9, 
   3.778086743188957*^9}, {3.7780958392555485`*^9, 3.778095894386763*^9}, {
   3.7780971106406603`*^9, 3.778097112201979*^9}, {3.7780971877370653`*^9, 
   3.778097188999324*^9}, {3.7780972280611176`*^9, 3.7780972503277817`*^9}, {
   3.7780974189211593`*^9, 3.7780975157891283`*^9}, {3.7780976216404543`*^9, 
   3.7780976401134486`*^9}, {3.7780991925622215`*^9, 3.778099243713233*^9}, {
   3.778099349006407*^9, 3.7780994913341613`*^9}, {3.778099800894509*^9, 
   3.7780998038650446`*^9}, {3.7780999687587504`*^9, 
   3.7781000060432005`*^9}, {3.778100042066717*^9, 3.778100363393408*^9}, {
   3.778100411587633*^9, 3.7781005733208632`*^9}, {3.778100608864142*^9, 
   3.778100792940031*^9}, {3.778100842995762*^9, 3.778100871568903*^9}, {
   3.7781009060803614`*^9, 3.778101090567649*^9}, {3.7781011458674994`*^9, 
   3.778101146330784*^9}, {3.7781012131064806`*^9, 3.7781012940940084`*^9}, {
   3.778101326056957*^9, 3.778101563135933*^9}, {3.7781016939650464`*^9, 
   3.778101700904045*^9}, {3.7781019075978518`*^9, 3.7781019090340595`*^9}, {
   3.7781019592823315`*^9, 3.7781019597363405`*^9}, {3.778102154429801*^9, 
   3.778102163511961*^9}, {3.778102199121934*^9, 3.7781022005178843`*^9}, {
   3.7781023970015717`*^9, 3.7781024045494804`*^9}, {3.7781035632752805`*^9, 
   3.7781037001111174`*^9}, {3.7781037358842354`*^9, 
   3.7781037957921615`*^9}, {3.778104057638057*^9, 3.7781040674025173`*^9}, {
   3.7781043155399857`*^9, 3.7781043165600047`*^9}, {3.7781043795883646`*^9, 
   3.778104379822401*^9}, {3.7781050151338487`*^9, 3.7781050171721663`*^9}, {
   3.7781050675894427`*^9, 3.778105092773977*^9}, {3.778105130103099*^9, 
   3.7781051310911226`*^9}, {3.7781051920545273`*^9, 3.778105219599554*^9}, {
   3.7781052989387317`*^9, 3.778105302137838*^9}, {3.77810537810386*^9, 
   3.7781053787442255`*^9}, {3.7781054723378773`*^9, 
   3.7781054734488297`*^9}, {3.7781055443206887`*^9, 
   3.7781055450940423`*^9}, {3.7781055949376187`*^9, 
   3.7781055957455387`*^9}, {3.778105630485456*^9, 3.7781056308405185`*^9}, {
   3.778105667769493*^9, 
   3.7781056681450453`*^9}},ExpressionUUID->"df07aecd-c3a8-4dad-9276-\
cd7f4a993d5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aa", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", 
           RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], "]"}], ",", "keyrate"}], 
       "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dd", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"10", 
          RowBox[{"Log10", "[", 
           RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], "]"}], ",", "keyrate"}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"hh1", "=", 
    RowBox[{"Thread", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], "]"}], ",", "hh"}], "}"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ff1", "=", 
    RowBox[{"Thread", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"10", 
         RowBox[{"Log10", "[", 
          RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], "]"}], ",", "ff"}], "}"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7781054925693007`*^9, 3.7781055073935575`*^9}, 
   3.7781214182311716`*^9},ExpressionUUID->"3755d91e-ac4f-401e-ab3a-\
6f3edd5d32ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40.`", ",", 
     RowBox[{"-", "0.00005922723154579916`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.95678626217357`", ",", "0.011892630741263947`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.96803942579511`", ",", "0.023519707193766157`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.214335044061563`", ",", "0.03485910674245843`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.968556273798173`", ",", "0.04594707500173459`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.001622741327541`", ",", "0.0569715629669674`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.211255279972603`", ",", "0.06783783549169597`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.542819820333412`", ",", "0.07856024864415678`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.96367483915762`", ",", "0.08915217728916902`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.45275209020937`", ",", "0.09962611253647491`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.995659225206811`", ",", "0.10999374851590271`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.582126810282482`", ",", "0.12026605985775285`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.204569925970938`", ",", "0.13045337105929528`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.857227034384136`", ",", "0.1405654187517978`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.535618647142252`", ",", "0.15061140774266607`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.236193077567295`", ",", "0.1606000615889251`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.956086680807001`", ",", "0.17053966835738604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.692956863874309`", ",", "0.18043812214194543`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.4448628718046646`", ",", "0.1903029608352549`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.2101788313455675`", ",", "0.20014140058972585`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.987529113637884`", ",", "0.2099603673496797`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.775739475940473`", ",", "0.21976652579034173`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.57379957446652`", ",", "0.2295663059601757`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.380833813313565`", ",", "0.2393659278889949`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.196078399429727`", ",", "0.24917142439492312`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.018863082694973`", ",", "0.25898866229808737`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.848596478041272`", ",", "0.26882336222686887`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.68475415812549`", ",", "0.27868111718384536`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.526868911764316`", ",", "0.28856741002189645`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.374522711973358`", ",", "0.2984876299672896`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.227340045751474`", ",", "0.30844708831375933`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.084982337626736`", ",", "0.3184510334020052`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.947143258558675`", ",", "0.3285046649892771`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.813544756696884`", ",", "0.3386131481068313`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.683933680672778`", ",", "0.3487816264962875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.558078892349673`", ",", "0.3590152357110532`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.435768786287146`", ",", "0.36931911596434186`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.316809149048882`", ",", "0.3796984248025832`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.201021303968962`", ",", "0.39015834968010144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.0882404968820865`", ",", "0.40070412050991744`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.9783144862100284`", ",", "0.4113410222642282`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.8711023071251516`", ",", "0.4220744076988817`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.7664731846200796`", ",", "0.4329097102765094`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.664305574459081`", ",", "0.4441768982892045`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5644863143705487`", ",", "0.45588935191269675`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4669098706152104`", ",", "0.46776910414530914`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.371477667352038`", ",", "0.4798235048414292`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2780974881174743`", ",", "0.49206014046555424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.186682940308342`", ",", "0.5044868570721395`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.097152974873704`", ",", "0.5171117845766471`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.0094314545233223`", ",", "0.5299433625053793`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9234467646881304`", ",", "0.5435100712484238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8391314622516783`", ",", "0.557508467274338`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.7564219577357343`", ",", "0.5717846092390402`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6752582271880647`", ",", "0.5863501813933985`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.59558355050234`", ",", "0.6018106608772775`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.517344273312592`", ",", "0.6176506688548911`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4404895899586805`", ",", "0.6341312781772113`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.364971345324029`", ",", "0.6512756781846005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.290743853610008`", ",", "0.6691895840505859`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2177637323390345`", ",", "0.6878275388719604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.145989750076125`", ",", "0.7072996650296854`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0753826865304923`", ",", "0.7276672205769672`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0059052038487315`", ",", "0.7489720238471875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9375217280420955`", ",", "0.7712496436835132`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8701983396051953`", ",", "0.7945356703498563`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8039026724841476`", ",", "0.8189180064047341`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7386038206408523`", ",", "0.8444175395467295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6742722515382016`", ",", "0.8711159052028399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6108797259400132`", ",", "0.8990722671240992`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5483992234805422`", ",", "0.9283618141825283`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4868048735125476`", ",", "0.9590598676672322`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4260718907909866`", ",", "0.9912554565539913`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3661765155921224`", ",", "1.0250549629551062`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3070959579060148`", ",", "1.0605768180486699`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2488083453743177`", ",", "1.0979494735768363`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1912926746757655`", ",", "1.1373195224319996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.134528766088942`", ",", "1.1788598458789314`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0784972209863588`", ",", "1.2227635599244469`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0231793820358004`", ",", "1.2692538287725004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9685572959046144`", ",", "1.3185873985545822`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9146136782804059`", ",", "1.371065686063785`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.861331881037607`", ",", "1.4270379962186839`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8086958613938561`", ",", "1.4869164455707216`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7566901529132158`", ",", "1.5511912732223854`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7052998382251052`", ",", "1.6204516475804107`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6545105233385304`", ",", "1.6952737171072796`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6043083134409837`", ",", "1.7762995202539198`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5546797900801888`", ",", "1.8645254158042661`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5056119896349573`", ",", "1.9612040968803761`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45709238298873034`", ",", "2.0679379322630824`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4091088563260784`", ",", "2.1868213032846793`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36164969297852045`", ",", "2.3206633577715774`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31470355625160484`", ",", "2.473352642788784`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2682594731702777`", ",", "2.6504879892052884`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22230681908425612`", ",", "2.860549433100011`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17683530307934764`", ",", "3.11728140303282`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13183495414463547`", ",", "3.4452036217915754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08729610804900141`", ",", "3.8950477124669423`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04320939488377822`", ",", "4.60430670258454`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7781057602984166`*^9, 
  3.7781057835048313`*^9}},ExpressionUUID->"3ddb5816-83d9-44c2-bfa4-\
135fa8b9fc95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40.`", ",", "0.00011882275797230318`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19.95678626217357`", ",", "0.01207029143250423`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.96803942579511`", ",", "0.02369696467337218`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.214335044061563`", ",", "0.035035948150230756`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.968556273798173`", ",", "0.04612299840334924`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.001622741327541`", ",", "0.05714692402794058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.211255279972603`", ",", "0.06801262253058385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.542819820333412`", ",", "0.07873445023357167`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.96367483915762`", ",", "0.08932578220606963`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.45275209020937`", ",", "0.09979910971760414`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.995659225206811`", ",", "0.11016612701765793`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.582126810282482`", ",", "0.1204378088199477`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.204569925970938`", ",", "0.13062447967213608`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.857227034384136`", ",", "0.1407358762257303`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.535618647142252`", ",", "0.1507812032806839`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.236193077567295`", ",", "0.1607691843608871`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.956086680807001`", ",", "0.17070810747619908`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.692956863874309`", ",", "0.18060586664127376`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.4448628718046646`", ",", "0.1904699996484852`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.2101788313455675`", ",", "0.20030772253010576`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.987529113637884`", ",", "0.21012596109133297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.775739475940473`", ",", "0.2199313798500473`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.57379957446652`", ",", "0.22973040867984273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.380833813313565`", ",", "0.23952926741856317`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.196078399429727`", ",", "0.249333988675696`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.018863082694973`", ",", "0.25915043904633206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.848596478041272`", ",", "0.2689843389176204`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.68475415812549`", ",", "0.27884128103477224`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.526868911764316`", ",", "0.2887267479772512`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.374522711973358`", ",", "0.2986461286817017`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.227340045751474`", ",", "0.3086047341360255`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.084982337626736`", ",", "0.3186078123585536`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.947143258558675`", ",", "0.3286605627674214`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.813544756696884`", ",", "0.3387681500376888`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.683933680672778`", ",", "0.3489357175372797`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.558078892349673`", ",", "0.35916840042792575`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.435768786287146`", ",", "0.36947133851271774`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.316809149048882`", ",", "0.3798496889088193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.201021303968962`", ",", "0.39030863862160425`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.0882404968820865`", ",", "0.40085341709459255`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.9783144862100284`", ",", "0.41148930880925505`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.8711023071251516`", ",", "0.42222166600856303`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.7664731846200796`", ",", "0.4330559216191161`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.664305574459081`", ",", "0.4443285374490493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5644863143705487`", ",", "0.4560400903623416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4669098706152104`", ",", "0.46791892248071965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.371477667352038`", ",", "0.479972382941503`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2780974881174743`", ",", "0.4922080574556169`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.186682940308342`", ",", "0.5046337912851602`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.097152974873704`", ",", "0.5172577135120386`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.0094314545233223`", ",", "0.5300882627852115`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9234467646881304`", ",", "0.5436592046810798`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8391314622516783`", ",", "0.5576566663545288`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.7564219577357343`", ",", "0.5719318490750076`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6752582271880647`", ",", "0.5864964359595144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.59558355050234`", ",", "0.6019601100952277`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.517344273312592`", ",", "0.6177991944423276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4404895899586805`", ",", "0.6342822060039179`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.364971345324029`", ",", "0.6514257221770299`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.290743853610008`", ",", "0.6693414989212425`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2177637323390345`", ",", "0.6879809052440906`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.145989750076125`", ",", "0.7074541770401153`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0753826865304923`", ",", "0.7278226474181277`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0059052038487315`", ",", "0.7491281862270869`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9375217280420955`", ",", "0.7714063987411794`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8701983396051953`", ",", "0.7946929016088902`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8039026724841476`", ",", "0.8190765911692495`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7386038206408523`", ",", "0.8445771605657271`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6742722515382016`", ",", "0.8712756410071605`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6108797259400132`", ",", "0.8992327271422873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5483992234805422`", ",", "0.9285233752692306`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4868048735125476`", ",", "0.9592218212221044`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4260718907909866`", ",", "0.9914181186238578`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3661765155921224`", ",", "1.0252181733472963`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3070959579060148`", ",", "1.060740453089422`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2488083453743177`", ",", "1.0981134344946293`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1912926746757655`", ",", "1.1374839680668316`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.134528766088942`", ",", "1.1790246599332121`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0784972209863588`", ",", "1.2229286489534283`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0231793820358004`", ",", "1.269419282430177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9685572959046144`", ",", "1.318753264248694`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9146136782804059`", ",", "1.3712318524770115`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.861331881037607`", ",", "1.4272043725143435`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8086958613938561`", ",", "1.4870831586498898`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7566901529132158`", ",", "1.551358216160052`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7052998382251052`", ",", "1.6206188891186661`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6545105233385304`", ",", "1.695440463361253`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6043083134409837`", ",", "1.7764656082214803`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5546797900801888`", ",", "1.864690739002981`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5056119896349573`", ",", "1.9613685208490157`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45709238298873034`", ",", "2.0681012841553983`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4091088563260784`", ",", "2.1869833561733305`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36164969297852045`", ",", "2.3208238060807673`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31470355625160484`", ",", "2.473511062088907`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2682594731702777`", ",", "2.6506437667091`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22230681908425612`", ",", "2.8607016389107778`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17683530307934764`", ",", "3.117428529129182`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13183495414463547`", ",", "3.445342983425195`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08729610804900141`", ",", "3.8951738029022276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04320939488377822`", ",", "4.604405080656953`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7781057602984166`*^9, 
  3.778105783525896*^9}},ExpressionUUID->"cc40cf66-f760-4d58-a7e4-\
b3797d89cf69"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.778105463853798*^9, 3.778105513229518*^9, 
  3.778105626472434*^9},ExpressionUUID->"daeda16b-0a52-4711-b398-\
a7c6182c1525"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hh", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.00005922723154579916`"}], ",", "0.011892630741263947`", 
     ",", "0.023519707193766157`", ",", "0.03485910674245843`", ",", 
     "0.04594707500173459`", ",", "0.0569715629669674`", ",", 
     "0.06783783549169597`", ",", "0.07856024864415678`", ",", 
     "0.08915217728916902`", ",", "0.09962611253647491`", ",", 
     "0.10999374851590271`", ",", "0.12026605985775285`", ",", 
     "0.13045337105929528`", ",", "0.1405654187517978`", ",", 
     "0.15061140774266607`", ",", "0.1606000615889251`", ",", 
     "0.17053966835738604`", ",", "0.18043812214194543`", ",", 
     "0.1903029608352549`", ",", "0.20014140058972585`", ",", 
     "0.2099603673496797`", ",", "0.21976652579034173`", ",", 
     "0.2295663059601757`", ",", "0.2393659278889949`", ",", 
     "0.24917142439492312`", ",", "0.25898866229808737`", ",", 
     "0.26882336222686887`", ",", "0.27868111718384536`", ",", 
     "0.28856741002189645`", ",", "0.2984876299672896`", ",", 
     "0.30844708831375933`", ",", "0.3184510334020052`", ",", 
     "0.3285046649892771`", ",", "0.3386131481068313`", ",", 
     "0.3487816264962875`", ",", "0.3590152357110532`", ",", 
     "0.36931911596434186`", ",", "0.3796984248025832`", ",", 
     "0.39015834968010144`", ",", "0.40070412050991744`", ",", 
     "0.4113410222642282`", ",", "0.4220744076988817`", ",", 
     "0.4329097102765094`", ",", "0.4441768982892045`", ",", 
     "0.45588935191269675`", ",", "0.46776910414530914`", ",", 
     "0.4798235048414292`", ",", "0.49206014046555424`", ",", 
     "0.5044868570721395`", ",", "0.5171117845766471`", ",", 
     "0.5299433625053793`", ",", "0.5435100712484238`", ",", 
     "0.557508467274338`", ",", "0.5717846092390402`", ",", 
     "0.5863501813933985`", ",", "0.6018106608772775`", ",", 
     "0.6176506688548911`", ",", "0.6341312781772113`", ",", 
     "0.6512756781846005`", ",", "0.6691895840505859`", ",", 
     "0.6878275388719604`", ",", "0.7072996650296854`", ",", 
     "0.7276672205769672`", ",", "0.7489720238471875`", ",", 
     "0.7712496436835132`", ",", "0.7945356703498563`", ",", 
     "0.8189180064047341`", ",", "0.8444175395467295`", ",", 
     "0.8711159052028399`", ",", "0.8990722671240992`", ",", 
     "0.9283618141825283`", ",", "0.9590598676672322`", ",", 
     "0.9912554565539913`", ",", "1.0250549629551062`", ",", 
     "1.0605768180486699`", ",", "1.0979494735768363`", ",", 
     "1.1373195224319996`", ",", "1.1788598458789314`", ",", 
     "1.2227635599244469`", ",", "1.2692538287725004`", ",", 
     "1.3185873985545822`", ",", "1.371065686063785`", ",", 
     "1.4270379962186839`", ",", "1.4869164455707216`", ",", 
     "1.5511912732223854`", ",", "1.6204516475804107`", ",", 
     "1.6952737171072796`", ",", "1.7762995202539198`", ",", 
     "1.8645254158042661`", ",", "1.9612040968803761`", ",", 
     "2.0679379322630824`", ",", "2.1868213032846793`", ",", 
     "2.3206633577715774`", ",", "2.473352642788784`", ",", 
     "2.6504879892052884`", ",", "2.860549433100011`", ",", 
     "3.11728140303282`", ",", "3.4452036217915754`", ",", 
     "3.8950477124669423`", ",", "4.60430670258454`"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7781020238104672`*^9, 3.7781020303601685`*^9}, 
   3.778102298794295*^9, 3.7781037767156773`*^9, {3.778105319710414*^9, 
   3.778105328092477*^9}, {3.778105365252221*^9, 3.778105366308981*^9}, {
   3.7781054234537244`*^9, 3.778105424018317*^9}, {3.778105659801384*^9, 
   3.778105662579832*^9}},ExpressionUUID->"2a3de915-0299-4ea1-a4d4-\
019da988cab2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7781054195632277`*^9, 
  3.7781054198256645`*^9}},ExpressionUUID->"1cb124c8-7f42-4887-86c2-\
5454a2f6a42b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.00011882275797230318`", ",", "0.01207029143250423`", ",", 
     "0.02369696467337218`", ",", "0.035035948150230756`", ",", 
     "0.04612299840334924`", ",", "0.05714692402794058`", ",", 
     "0.06801262253058385`", ",", "0.07873445023357167`", ",", 
     "0.08932578220606963`", ",", "0.09979910971760414`", ",", 
     "0.11016612701765793`", ",", "0.1204378088199477`", ",", 
     "0.13062447967213608`", ",", "0.1407358762257303`", ",", 
     "0.1507812032806839`", ",", "0.1607691843608871`", ",", 
     "0.17070810747619908`", ",", "0.18060586664127376`", ",", 
     "0.1904699996484852`", ",", "0.20030772253010576`", ",", 
     "0.21012596109133297`", ",", "0.2199313798500473`", ",", 
     "0.22973040867984273`", ",", "0.23952926741856317`", ",", 
     "0.249333988675696`", ",", "0.25915043904633206`", ",", 
     "0.2689843389176204`", ",", "0.27884128103477224`", ",", 
     "0.2887267479772512`", ",", "0.2986461286817017`", ",", 
     "0.3086047341360255`", ",", "0.3186078123585536`", ",", 
     "0.3286605627674214`", ",", "0.3387681500376888`", ",", 
     "0.3489357175372797`", ",", "0.35916840042792575`", ",", 
     "0.36947133851271774`", ",", "0.3798496889088193`", ",", 
     "0.39030863862160425`", ",", "0.40085341709459255`", ",", 
     "0.41148930880925505`", ",", "0.42222166600856303`", ",", 
     "0.4330559216191161`", ",", "0.4443285374490493`", ",", 
     "0.4560400903623416`", ",", "0.46791892248071965`", ",", 
     "0.479972382941503`", ",", "0.4922080574556169`", ",", 
     "0.5046337912851602`", ",", "0.5172577135120386`", ",", 
     "0.5300882627852115`", ",", "0.5436592046810798`", ",", 
     "0.5576566663545288`", ",", "0.5719318490750076`", ",", 
     "0.5864964359595144`", ",", "0.6019601100952277`", ",", 
     "0.6177991944423276`", ",", "0.6342822060039179`", ",", 
     "0.6514257221770299`", ",", "0.6693414989212425`", ",", 
     "0.6879809052440906`", ",", "0.7074541770401153`", ",", 
     "0.7278226474181277`", ",", "0.7491281862270869`", ",", 
     "0.7714063987411794`", ",", "0.7946929016088902`", ",", 
     "0.8190765911692495`", ",", "0.8445771605657271`", ",", 
     "0.8712756410071605`", ",", "0.8992327271422873`", ",", 
     "0.9285233752692306`", ",", "0.9592218212221044`", ",", 
     "0.9914181186238578`", ",", "1.0252181733472963`", ",", 
     "1.060740453089422`", ",", "1.0981134344946293`", ",", 
     "1.1374839680668316`", ",", "1.1790246599332121`", ",", 
     "1.2229286489534283`", ",", "1.269419282430177`", ",", 
     "1.318753264248694`", ",", "1.3712318524770115`", ",", 
     "1.4272043725143435`", ",", "1.4870831586498898`", ",", 
     "1.551358216160052`", ",", "1.6206188891186661`", ",", 
     "1.695440463361253`", ",", "1.7764656082214803`", ",", 
     "1.864690739002981`", ",", "1.9613685208490157`", ",", 
     "2.0681012841553983`", ",", "2.1869833561733305`", ",", 
     "2.3208238060807673`", ",", "2.473511062088907`", ",", 
     "2.6506437667091`", ",", "2.8607016389107778`", ",", 
     "3.117428529129182`", ",", "3.445342983425195`", ",", 
     "3.8951738029022276`", ",", "4.604405080656953`"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7781018217850266`*^9, 3.7781018437486477`*^9}, {
   3.7781051760685773`*^9, 3.778105177303903*^9}, {3.7781052299681945`*^9, 
   3.778105230944975*^9}, {3.7781053602711067`*^9, 3.778105361902426*^9}, 
   3.7781056970548716`*^9},ExpressionUUID->"32bde226-c490-4e42-b71f-\
08463e821d1e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.778105356144905*^9, 
  3.778105356417408*^9}},ExpressionUUID->"c6c09ffb-7272-467b-9faa-\
b8de948fdffb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gg", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"10", 
        RowBox[{"Log10", "[", 
         RowBox[{"1", "/", "\[Eta]1"}], "]"}]}], "]"}], ",", 
      RowBox[{"N", "[", 
       RowBox[{"-", 
        RowBox[{"Log2", "[", 
         RowBox[{"1", "-", "\[Eta]1"}], "]"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.778102040597542*^9, 3.778102047821685*^9}, {
   3.778102080481436*^9, 3.778102091640363*^9}, 
   3.7781057017559586`*^9},ExpressionUUID->"952a7ad0-b92d-43ff-adf2-\
1844ab1e4d50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"20.`", ",", "0.01449956969511517`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.989700043360184`", ",", "0.02914634565951651`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.228787452803374`", ",", "0.04394334758759686`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.979400086720373`", ",", "0.058893689053568614`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.010299956639809`", ",", "0.07400058144377678`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.218487496163561`", ",", "0.0892673380970873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.549019599857429`", ",", "0.10469737866669322`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.969100130080562`", ",", "0.12029423371771174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.457574905606748`", ",", "0.13606154957602856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.`", ",", "0.15200309344505006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.58607314841775`", ",", "0.16812275880832706`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.20818753952375`", ",", "0.18442457113742758`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.86056647693163`", ",", "0.2009126939259963`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.538719643217618`", ",", "0.21759143507262682`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.239087409443187`", ",", "0.23446525363702297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.958800173440752`", ",", "0.2515387669959644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.695510786217261`", ",", "0.26881675842780006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.447274948966938`", ",", "0.28630418515664097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.212463990471709`", ",", "0.3040061868900999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.989700043360187`", ",", "0.32192809488736235`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.7778070526608065`", ",", "0.3400754415976219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.5757731917779365`", ",", "0.3584539709124765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.38272163982407`", ",", "0.3770696490798233`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.197887582883939`", ",", "0.3959286763311393`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.020599913279623`", ",", "0.4150374992788437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.85026652029182`", ",", "0.4344028241457749`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.686362358410126`", ",", "0.4540316308947074`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.5284196865778075`", ",", "0.4739311883324123`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.376020021010437`", ",", "0.4941090702700426`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.228787452803375`", ",", "0.5145731728297582`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.086383061657272`", ",", "0.5353317329965556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.948500216800939`", ",", "0.5563933485243854`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.814860601221125`", ",", "0.5777669993169523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.685210829577448`", ",", "0.5994620704162712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.559319556497242`", ",", "0.6214883767462703`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.4369749923271256`", ",", "0.6438561897747247`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.317982759330049`", ",", "0.6665762662748081`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.202164033831899`", ",", "0.6896598793878493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.089353929735007`", ",", "0.7131188522118385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.979400086720376`", ",", "0.7369655941662062`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.872161432802644`", ",", "0.7612131404128833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.767507096020995`", ",", "0.7858751946471524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.6653154442041345`", ",", "0.810966175609983`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5654732351381258`", ",", "0.8365012677171206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4678748622465627`", ",", "0.862496476250065`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.372421683184258`", ",", "0.8889686876112561`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.279021420642825`", ",", "0.9159357352115255`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.187587626244128`", ",", "0.9434164716336326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.0980391997148633`", ",", "0.971430847803229`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.0102999566398116`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9242982390206356`", ",", "1.0291463456595165`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8399665636520077`", ",", "1.0588936890535687`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.757241303992109`", ",", "1.0892673380970874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6760624017703143`", ",", "1.1202942337177118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.596373105057561`", ",", "1.15200309344505`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5181197299379954`", ",", "1.1844245711374277`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4412514432750854`", ",", "1.2175914350726267`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.365720064370626`", ",", "1.2515387669959643`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2914798835785577`", ",", "1.286304185156641`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.218487496163563`", ",", "1.3219280948873624`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1467016498923295`", ",", "1.3584539709124765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0760831050174606`", ",", "1.3959286763311394`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0065945054641823`", ",", "1.434402824145775`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.938200260161128`", ",", "1.4739311883324122`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8708664335714442`", ",", "1.5145731728297582`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.804560644581313`", ",", "1.5563933485243853`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7392519729917357`", ",", "1.5994620704162712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.674910872937637`", ",", "1.6438561897747246`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6115090926274465`", ",", "1.6896598793878495`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5490195998574317`", ",", "1.7369655941662063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4874165128092467`", ",", "1.7858751946471523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4266750356873152`", ",", "1.8365012677171206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3667713987954406`", ",", "1.8889686876112561`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3076828026902378`", ",", "1.9434164716336326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2493873660829988`", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1918640771920865`", ",", "2.0588936890535687`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1350927482751811`", ",", "2.1202942337177118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0790539730951962`", ",", "2.1844245711374275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.023729087095586`", ",", "2.251538766995964`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.969100130080564`", ",", "2.321928094887362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9151498112135021`", ",", "2.395928676331139`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8618614761628329`", ",", "2.473931188332412`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8092190762392613`", ",", "2.5563933485243853`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7572071393811833`", ",", "2.643856189774725`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058107428570727`", ",", "2.736965594166206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6550154875643229`", ",", "2.8365012677171206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6048074738138145`", ",", "2.9434164716336326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.555173278498314`", ",", "3.0588936890535683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5060999335508723`", ",", "3.184424571137428`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45757490560675146`", ",", "3.3219280948873626`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4095860767890643`", ",", "3.473931188332412`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.362121726544447`", ",", "3.643856189774725`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31517051446064853`", ",", "3.83650126771712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2687214640030133`", ",", "4.058893689053568`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2227639471115221`", ",", "4.321928094887362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17728766960431613`", ",", "4.643856189774724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13228265733755099`", ",", "5.058893689053568`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08773924307505152`", ",", "5.643856189774724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04364805402450112`", ",", "6.643856189774725`"}], "}"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{
  3.7781055244042425`*^9},ExpressionUUID->"669fe5fb-d96a-4a52-8616-\
a54b77b9c724"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"20.`", ",", "0.01449956969511517`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.989700043360184`", ",", "0.02914634565951651`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15.228787452803374`", ",", "0.04394334758759686`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.979400086720373`", ",", "0.058893689053568614`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.010299956639809`", ",", "0.07400058144377678`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.218487496163561`", ",", "0.0892673380970873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.549019599857429`", ",", "0.10469737866669322`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.969100130080562`", ",", "0.12029423371771174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.457574905606748`", ",", "0.13606154957602856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.`", ",", "0.15200309344505006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.58607314841775`", ",", "0.16812275880832706`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.20818753952375`", ",", "0.18442457113742758`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.86056647693163`", ",", "0.2009126939259963`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.538719643217618`", ",", "0.21759143507262682`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.239087409443187`", ",", "0.23446525363702297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.958800173440752`", ",", "0.2515387669959644`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.695510786217261`", ",", "0.26881675842780006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.447274948966938`", ",", "0.28630418515664097`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.212463990471709`", ",", "0.3040061868900999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.989700043360187`", ",", "0.32192809488736235`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.7778070526608065`", ",", "0.3400754415976219`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.5757731917779365`", ",", "0.3584539709124765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.38272163982407`", ",", "0.3770696490798233`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.197887582883939`", ",", "0.3959286763311393`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.020599913279623`", ",", "0.4150374992788437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.85026652029182`", ",", "0.4344028241457749`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.686362358410126`", ",", "0.4540316308947074`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.5284196865778075`", ",", "0.4739311883324123`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.376020021010437`", ",", "0.4941090702700426`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.228787452803375`", ",", "0.5145731728297582`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.086383061657272`", ",", "0.5353317329965556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.948500216800939`", ",", "0.5563933485243854`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.814860601221125`", ",", "0.5777669993169523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.685210829577448`", ",", "0.5994620704162712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.559319556497242`", ",", "0.6214883767462703`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.4369749923271256`", ",", "0.6438561897747247`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.317982759330049`", ",", "0.6665762662748081`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.202164033831899`", ",", "0.6896598793878493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.089353929735007`", ",", "0.7131188522118385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.979400086720376`", ",", "0.7369655941662062`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.872161432802644`", ",", "0.7612131404128833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.767507096020995`", ",", "0.7858751946471524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.6653154442041345`", ",", "0.810966175609983`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5654732351381258`", ",", "0.8365012677171206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4678748622465627`", ",", "0.862496476250065`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.372421683184258`", ",", "0.8889686876112561`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.279021420642825`", ",", "0.9159357352115255`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.187587626244128`", ",", "0.9434164716336326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.0980391997148633`", ",", "0.971430847803229`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.0102999566398116`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9242982390206356`", ",", "1.0291463456595165`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8399665636520077`", ",", "1.0588936890535687`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.757241303992109`", ",", "1.0892673380970874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6760624017703143`", ",", "1.1202942337177118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.596373105057561`", ",", "1.15200309344505`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5181197299379954`", ",", "1.1844245711374277`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4412514432750854`", ",", "1.2175914350726267`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.365720064370626`", ",", "1.2515387669959643`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2914798835785577`", ",", "1.286304185156641`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.218487496163563`", ",", "1.3219280948873624`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1467016498923295`", ",", "1.3584539709124765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0760831050174606`", ",", "1.3959286763311394`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0065945054641823`", ",", "1.434402824145775`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.938200260161128`", ",", "1.4739311883324122`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8708664335714442`", ",", "1.5145731728297582`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.804560644581313`", ",", "1.5563933485243853`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7392519729917357`", ",", "1.5994620704162712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.674910872937637`", ",", "1.6438561897747246`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6115090926274465`", ",", "1.6896598793878495`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5490195998574317`", ",", "1.7369655941662063`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4874165128092467`", ",", "1.7858751946471523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4266750356873152`", ",", "1.8365012677171206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3667713987954406`", ",", "1.8889686876112561`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3076828026902378`", ",", "1.9434164716336326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2493873660829988`", ",", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1918640771920865`", ",", "2.0588936890535687`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1350927482751811`", ",", "2.1202942337177118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0790539730951962`", ",", "2.1844245711374275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.023729087095586`", ",", "2.251538766995964`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.969100130080564`", ",", "2.321928094887362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9151498112135021`", ",", "2.395928676331139`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8618614761628329`", ",", "2.473931188332412`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8092190762392613`", ",", "2.5563933485243853`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7572071393811833`", ",", "2.643856189774725`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7058107428570727`", ",", "2.736965594166206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6550154875643229`", ",", "2.8365012677171206`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6048074738138145`", ",", "2.9434164716336326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.555173278498314`", ",", "3.0588936890535683`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5060999335508723`", ",", "3.184424571137428`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45757490560675146`", ",", "3.3219280948873626`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4095860767890643`", ",", "3.473931188332412`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.362121726544447`", ",", "3.643856189774725`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31517051446064853`", ",", "3.83650126771712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2687214640030133`", ",", "4.058893689053568`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2227639471115221`", ",", "4.321928094887362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17728766960431613`", ",", "4.643856189774724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13228265733755099`", ",", "5.058893689053568`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08773924307505152`", ",", "5.643856189774724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04364805402450112`", ",", "6.643856189774725`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.778105524608213*^9},ExpressionUUID->"fb4e953e-a6e1-4420-aa43-\
4514ee5e82de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aa", ",", "dd", ",", "ff1", ",", "hh1", ",", "gg"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7781018479705877`*^9, 3.7781018532028685`*^9}, {
  3.7781021133064585`*^9, 3.7781021264826813`*^9}, {3.778103877353691*^9, 
  3.7781038848670635`*^9}, {3.7781039229419203`*^9, 3.778103928573966*^9}, {
  3.7781039724638414`*^9, 3.7781040042484803`*^9}, {3.7781042803014917`*^9, 
  3.7781042808518667`*^9}, {3.7781051824790134`*^9, 3.778105182926505*^9}, {
  3.778105260731209*^9, 3.7781052657663045`*^9}, {3.7781053335421934`*^9, 
  3.778105333986787*^9}, {3.7781054047136292`*^9, 3.7781054052527437`*^9}, {
  3.778105528836258*^9, 3.778105529274294*^9}, {3.7781057945715213`*^9, 
  3.77810584663314*^9}},ExpressionUUID->"436cfd4d-137e-4802-9a60-\
27b36194f0a6"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAA1pSEfAT4DkBNS3GgLt0SwDqiabG8
IQ5A5C0TqJCqDsBm0eZwf1ANQL4c6CFO9ArAshaaZhGEDEAPxcDgtmkIwH7G
Az47vAtAh9mAzWt5BsBexYNIyfgKQB2P5rxj5wTAsIMELYs5CkC05oPbHoYD
wHvDGqBTfglASUfL0YtSAsBWVY4j+MYIQI2DAZ/KQwHA3tllzFATCEBSxDan
iFEAwNF1rw44YwdABMnpZe7r/r8vU1uOirYGQBsEUL++Wf2/NZyT9CYNBkA9
nbhlMub7v3sFEcntZgVALSMKZ2+M+r+Ai/tOwcMEQBj+RlCmSPm/KTT1ZIUj
BEDgc7iwyhf4v9DO+GcfhgNApJeQDmL39r+PJsEYdusCQOWQJVdh5fW/2yR2
g3FTAkBKyz3xE+D0v1o1Zen6vQFAGrZb6WDd879+BpGs/CoBQITDX7Ku3fK/
KKrqPGKaAEC9wjVvsOfxv4tACwcYDABAS+jVKl368L/trpPIFgD/PzO+ir0F
E/C/fjQaGFXs/T/u4N5Q6lLuv1nIdwzJ3Pw/6c3/1TeN7L9XpmU9UtH7P3YF
3EWwx+q/Tk9Ps9HJ+j/VkFHPKQjpv5I6y9Epxvk/Gd8iWGNH57/3AqBDPsb4
P64LmXQliOW/I1E06PPJ9z/NObhChsnjvyITS8Iw0fY/eK6ATVMK4r+dgPDn
29v1P6t5HNm1SuC/wgp/c93p9D/mXM96IxXdv0+spXUe+/M/zgAkJ1KT2b8D
JlvoiA/zP2qgD8VqD9a/ZJKrogcn8j/ZRHofB4nSv6lpT02GQfE/3HjUUeb9
zb9lkPxX8V7wP0tDOXkO4ca/6czG3mv+7j9Ei5oDWXG/vxUJlueDRO0/X6GJ
WwAEsb+/4IHgB5DrP2OG25LUlIO/8RujJNbg6T93AQ6HCpaoP8X1fkTONug/
PWrv96E+uz8eoWH30JHmPydyewvwOcU/BA+UDcDx5D9H0P6KCPzMPxbCXWN+
VuM/Jaeor9t20j+WsMTU77/hP4kQrYBYjNY/AlP+Mfkt4D8SGJsOcsTaP8j8
C2kAQd0/jat99Osl3z+CKpvp1i7aP8OHIba62uE/POD8wEQl1z/8eLqR5z7k
P0ZGgmIaJNQ/m3E89THH5j8x8gbIKSvRP/FsSgBOfuk/gYTSwox0zD/ofQFG
4XPsP5aEwAmKosY/oYBl+GTA7z/Wq0LA99/APyfvjOP3xvE/lXcjqQlZtj9k
HslgJBj0PwfCz7OKH6Y/lKGzUJVA9z9g6ON3
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwlxQs01GkfwPFpDIaQS6wo0oypIcUpTow8PyXrkHsqaXs1mFIpaUsiuSdT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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwlxQs01GkfwPFpDIaQS6wo0oypIcUpTow8PyXrkHsqaXs1mFIpaUsiuSdT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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwVxX881PcfAPDrOg7ld8xvcbLolxJb+Hq/jKylQoqkWjk0jyjVKNPIj3w3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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwlkYs7FOgegGfH3SBMZN0ZarBZOpoWs/0+m8pGLkklqZNrymkrXRRNMUnR
UVG2Qmu1lEs3Hax1+cbIMOs6x0RJLmHGxLiNMaOZavc8532e93n/gNcm4qcd
0UQCgRD1t//r//FGru2kuyrPbFhr/bjzs4v/QOMJEzWECX1WsEbmUZ7MBU1Y
H/7dc6MOy25T6Y6Gfzmjvh6bwVa5Jmv5TmGeYNYJyQac77KL1FnEdw6VfIIj
OjDjxLTrUWUJ14pLHOKp6P4d/VfPA1VYdUJ8btpoDTKLPZhTok1kzQcNcmPE
9qiZz6otmCGwnLe5W3UL7VDpmx/a/Se+4LITL0mtnyhIui3BU2L1GSfnJF7W
caSgpU0L9ESmEhffKo9sOGSL3PhDh6o0FfjnAc/TgmobpOlCyPIoW8YW68/m
0Q1tECdWoOyIlOPRiOt+M4nWqLe44IvBOhmm8zUjNXutEIvcJd1puISXmbNJ
uS2WKPZRFfEAUYpp8Us2Ga0W6D9nrL33EhbxtuY8S/d+c0Sq+Ka3XluCa58p
+B4SMzTz/N9Ud+sFXJz26USYqRly7jUMrIR5fMwpzyLb1xQph5UD6w7NYWr2
bb/ltK+Rf8/K8nbXWfyS+Bunrc0EhTbbJtoWibGvme7rQLIJavl6K4ViPY2v
s4rOLkWtQr98NH9UUfYBt7SXu7o0GKMQFXNaIxJhmof9ZaaZMZr1zT93YlSI
H1AaR1MvGKHBu+RGRaYAM3xp/PbJlSi+80ppIUzgP/5JyVfbvRLdtDDNqVWM
4UeZ1tPDXDJKHe/e8AS/x08P/jRi4EVGJ6+ldkkyRvHR8/vMQ+sNUdTh3khS
+Aj2nkrWPOtpiAq9xOOEI0N4/XvaNx6NBqjOyzKse80g3rRocj/O2wCpJD8U
1c2+wZsjQtNfd+qj31vP9+ux+/Eex5SasL36aKArbZ/F/VdYqzMvM7d3Baqp
nKL7MHtx361LyapyPcTNGMr6eIyHPYrintfb6KHO6A6foM4uHMMTHLsQqIvs
WebU+61/4krjezEGl3RQW99UzVg3BzM4Khs960nIj6ekbZhg4/0tTB+uXBvt
JN9JSdBtxM+Yqmsz3bVRh5hq6BxbjZOaTQuDGVqIW5fVrV/xGO8KyaLIOZrI
53Cty9LBAjz0JrojkKyJNHPfNJVNrgPeqad630VqoLCb+VXbqwvg2+CwrIxq
dXSkf9y/6fhjWJ+fs7haVx2Fx4vz7ZaqIEnNgCuOUUPlteony1c3wMVMhX9T
syoKn1u55509GxzcpFFpFFUUzAkN+vFFC/R0yWOtLqugyrzaDxvoXLi+usnk
9BQRqSdlu29p6oC3dqeZx4OJqKQsPf6KTQ/sXR8t+tjwFRqLiQ4yHeUBQ/1m
hdLxK/Qo92r1w196gVr2gR5xj4Doq8oPXQx/BZmIpGGiQ0DUUMyQmvaD+ElO
mzHhCyT7veCGvn4NDDdTk5DpT1CzSu5HzB2A0LYzOtxBJaR9J23asnMQdpdE
f7+Dp4Ckax3UVPIQ+AcEvOBxP8LjyIA4Mn8Ysj3aeQ6cZbjt/afKt+0jICMW
btrIkYN0s1Ni9ONRoAS5TUq4Mtgba/R8/MZ7sCX7sl14S+BjIlAKT41BwcU5
4du3UvAj3Vt8sm8c2NoXEt6JFqHO+2dXxuYJCKgoPmWpkEDDtR5KoYsAVFaH
TV5ZIYHiGyT9GEshRGWXF2msWYB2jwDksGISSuMCtl/2mof8q6kJfioiiL6h
3D2/fw7oBfsLvleIQNTBGTryeQbc6i/qJso+gJFWrpDpLQbHiV3m6fIpwCMp
Ixo3pkDSIkjX+jIN82YP7PpGRKB2r/aPKtIMtEgZ3l20SYgRuQUcsJoFy18P
ynpuCiD917e2FyzmQHXFLV3W/DgcdyraPvh0DozZ4ZGMXWNAe6j24MzWech9
9pI/i0dh1eY7RtSJeSAGf3ZdXjsCkz3TrbKrC9CmJMURvN7BaRt2Dm2DBFId
80R9zgNQL1ieuj0jAfqIkuVt3w/y35LP76xchC1bUiNM7fgwHOLenJYmBdcF
9TYHJx7sufrj7az4JUi59F/2tZMdkLHMFOodlUHuJZZWRhEH5gpSXnFuyaGv
/AeWbJgFTRWDpZaLf388QynVCq2Gbg3L7SVVCtBgd7/IsCqBrWy7c4yQz/AX
+DUgzw==
      "]]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -9.831456245697408},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{810., Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 40.}, {-9.64530816924016, 1.895872571109196}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.7781018536059217`*^9, 3.778101937033539*^9, 3.778102127226545*^9, 
   3.778102259748579*^9, 3.7781036346357007`*^9, 3.778103683366729*^9, 
   3.7781037217459455`*^9, {3.77810375913474*^9, 3.7781037842140226`*^9}, {
   3.7781038510423946`*^9, 3.778103885451291*^9}, {3.7781039244711742`*^9, 
   3.7781039293733883`*^9}, 3.778103973702687*^9, 3.778104004828602*^9, 
   3.7781041253316584`*^9, 3.778104281336412*^9, 3.778104339590023*^9, 
   3.7781043950009713`*^9, 3.7781050387002735`*^9, 3.7781051836324368`*^9, 
   3.7781052394669776`*^9, 3.7781052949627*^9, 3.7781053365780983`*^9, 
   3.7781053702675457`*^9, {3.778105405927677*^9, 3.778105468387224*^9}, 
   3.778105529803849*^9, 3.7781057087300873`*^9, {3.778105798376914*^9, 
   3.778105847411967*^9}},ExpressionUUID->"ae9fef43-0948-4f5c-81d0-\
2bf746f83ce9"]
}, Open  ]]
},
WindowSize->{1525, 807},
WindowMargins->{{-2, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 9719, 234, 485, "Input",ExpressionUUID->"df07aecd-c3a8-4dad-9276-cd7f4a993d5f"],
Cell[CellGroupData[{
Cell[10302, 258, 1383, 43, 105, "Input",ExpressionUUID->"3755d91e-ac4f-401e-ab3a-6f3edd5d32ab"],
Cell[11688, 303, 9681, 207, 318, "Output",ExpressionUUID->"3ddb5816-83d9-44c2-bfa4-135fa8b9fc95"],
Cell[21372, 512, 9648, 206, 318, "Output",ExpressionUUID->"cc40cf66-f760-4d58-a7e4-b3797d89cf69"]
}, Open  ]],
Cell[31035, 721, 172, 3, 28, "Input",ExpressionUUID->"daeda16b-0a52-4711-b398-a7c6182c1525"],
Cell[31210, 726, 3616, 61, 257, "Input",ExpressionUUID->"2a3de915-0299-4ea1-a4d4-019da988cab2"],
Cell[34829, 789, 156, 3, 28, "Input",ExpressionUUID->"1cb124c8-7f42-4887-86c2-5454a2f6a42b"],
Cell[34988, 794, 3522, 60, 257, "Input",ExpressionUUID->"32bde226-c490-4e42-b71f-08463e821d1e"],
Cell[38513, 856, 152, 3, 28, "Input",ExpressionUUID->"c6c09ffb-7272-467b-9faa-b8de948fdffb"],
Cell[38668, 861, 615, 18, 28, "Input",ExpressionUUID->"952a7ad0-b92d-43ff-adf2-1844ab1e4d50"],
Cell[39286, 881, 9454, 204, 485, "Input",ExpressionUUID->"669fe5fb-d96a-4a52-8616-a54b77b9c724"],
Cell[48743, 1087, 9453, 204, 299, "Output",ExpressionUUID->"fb4e953e-a6e1-4420-aa43-4514ee5e82de"],
Cell[CellGroupData[{
Cell[58221, 1295, 897, 15, 28, "Input",ExpressionUUID->"436cfd4d-137e-4802-9a60-27b36194f0a6"],
Cell[59121, 1312, 22452, 428, 523, "Output",ExpressionUUID->"ae9fef43-0948-4f5c-81d0-2bf746f83ce9"]
}, Open  ]]
}
]
*)



==> anc/plots_CV_22Feb2021.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "N=[100000000, 200000000, 300000000, 400000000, 500000000, 600000000,\n",
    "700000000, 800000000, 900000000, 1000000000, 1100000000, 1200000000,\n",
    "1300000000, 1400000000, 1500000000, 1600000000, 1700000000, \n",
    "1800000000, 1900000000, 2000000000, 2100000000, 2200000000, \n",
    "2300000000, 2400000000, 2500000000, 2600000000, 2700000000, \n",
    "2800000000, 2900000000, 3000000000, 3100000000, 3200000000, \n",
    "3300000000, 3400000000, 3500000000, 3600000000, 3700000000, \n",
    "3800000000, 3900000000, 4000000000, 4100000000, 4200000000, \n",
    "4300000000, 4400000000, 4500000000, 4600000000, 4700000000, \n",
    "4800000000, 4900000000, 5000000000, 5100000000, 5200000000, \n",
    "5300000000, 5400000000, 5500000000, 5600000000, 5700000000, \n",
    "5800000000, 5900000000, 6000000000, 6100000000, 6200000000, \n",
    "6300000000, 6400000000, 6500000000, 6600000000, 6700000000, \n",
    "6800000000, 6900000000, 7000000000, 7100000000, 7200000000, \n",
    "7300000000, 7400000000, 7500000000, 7600000000, 7700000000, \n",
    "7800000000, 7900000000, 8000000000, 8100000000, 8200000000, \n",
    "8300000000, 8400000000, 8500000000, 8600000000, 8700000000, \n",
    "8800000000, 8900000000, 9000000000, 9100000000, 9200000000, \n",
    "9300000000, 9400000000, 9500000000, 9600000000, 9700000000, \n",
    "9800000000, 9900000000, 10000000000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "K_inf=[0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, 0.134631, \n",
    "0.134631, 0.134631, 0.134631]\n",
    "\n",
    "K_6=[0.127998, 0.12994, 0.130801, 0.131314, 0.131664, 0.131923, 0.132124, \n",
    "0.132286, 0.13242, 0.132533, 0.132631, 0.132716, 0.132791, 0.132858, \n",
    "0.132918, 0.132973, 0.133022, 0.133067, 0.133109, 0.133148, 0.133183, \n",
    "0.133217, 0.133248, 0.133277, 0.133304, 0.13333, 0.133354, 0.133377, \n",
    "0.133399, 0.13342, 0.133439, 0.133458, 0.133476, 0.133493, 0.13351, \n",
    "0.133525, 0.13354, 0.133555, 0.133569, 0.133582, 0.133595, 0.133607, \n",
    "0.133619, 0.133631, 0.133642, 0.133653, 0.133663, 0.133673, 0.133683, \n",
    "0.133693, 0.133702, 0.133711, 0.13372, 0.133728, 0.133736, 0.133744, \n",
    "0.133752, 0.13376, 0.133767, 0.133774, 0.133782, 0.133788, 0.133795, \n",
    "0.133802, 0.133808, 0.133814, 0.13382, 0.133826, 0.133832, 0.133838, \n",
    "0.133844, 0.133849, 0.133854, 0.13386, 0.133865, 0.13387, 0.133875, \n",
    "0.13388, 0.133885, 0.133889, 0.133894, 0.133898, 0.133903, 0.133907, \n",
    "0.133911, 0.133916, 0.13392, 0.133924, 0.133928, 0.133932, 0.133935, \n",
    "0.133939, 0.133943, 0.133947, 0.13395, 0.133954, 0.133957, 0.133961, \n",
    "0.133964, 0.133967]\n",
    "\n",
    "K_8=[0.126805, 0.129097, 0.130113, 0.130718, 0.131131, 0.131436, \n",
    "0.131673, 0.131864, 0.132022, 0.132156, 0.132271, 0.132372, 0.13246, \n",
    "0.132539, 0.13261, 0.132674, 0.132733, 0.132786, 0.132835, 0.132881, \n",
    "0.132923, 0.132962, 0.132999, 0.133033, 0.133066, 0.133096, 0.133125,\n",
    "0.133152, 0.133178, 0.133202, 0.133225, 0.133247, 0.133269, 0.133289, \n",
    "0.133308, 0.133327, 0.133344, 0.133361, 0.133378, 0.133393, 0.133409, \n",
    "0.133423, 0.133437, 0.133451, 0.133464, 0.133477, 0.133489, 0.133501, \n",
    "0.133513, 0.133524, 0.133535, 0.133546, 0.133556, 0.133566, 0.133576, \n",
    "0.133585, 0.133594, 0.133603, 0.133612, 0.133621, 0.133629, 0.133637, \n",
    "0.133645, 0.133653, 0.13366, 0.133668, 0.133675, 0.133682, 0.133689, \n",
    "0.133695, 0.133702, 0.133709, 0.133715, 0.133721, 0.133727, 0.133733, \n",
    "0.133739, 0.133745, 0.13375, 0.133756, 0.133761, 0.133767, 0.133772, \n",
    "0.133777, 0.133782, 0.133787, 0.133792, 0.133797, 0.133801, 0.133806, \n",
    "0.13381, 0.133815, 0.133819, 0.133824, 0.133828, 0.133832, 0.133836, \n",
    "0.13384, 0.133844, 0.133848]\n",
    "\n",
    "K_10=[0.125764, 0.128361, 0.129512, 0.130197, 0.130666, 0.131011, 0.13128,\n",
    "0.131496, 0.131675, 0.131827, 0.131957, 0.132071, 0.132172, 0.132261, \n",
    "0.132341, 0.132414, 0.13248, 0.132541, 0.132597, 0.132648, 0.132696, \n",
    "0.13274, 0.132782, 0.132821, 0.132857, 0.132892, 0.132924, 0.132955, \n",
    "0.132984, 0.133012, 0.133038, 0.133063, 0.133087, 0.13311, 0.133132, \n",
    "0.133153, 0.133173, 0.133192, 0.133211, 0.133229, 0.133246, 0.133263, \n",
    "0.133279, 0.133294, 0.133309, 0.133323, 0.133337, 0.133351, 0.133364, \n",
    "0.133377, 0.133389, 0.133401, 0.133413, 0.133424, 0.133435, 0.133446, \n",
    "0.133456, 0.133467, 0.133476, 0.133486, 0.133496, 0.133505, 0.133514, \n",
    "0.133522, 0.133531, 0.133539, 0.133548, 0.133556, 0.133563, 0.133571, \n",
    "0.133579, 0.133586, 0.133593, 0.1336, 0.133607, 0.133614, 0.13362, \n",
    "0.133627, 0.133633, 0.133639, 0.133646, 0.133652, 0.133658, 0.133663, \n",
    "0.133669, 0.133675, 0.13368, 0.133686, 0.133691, 0.133696, 0.133701, \n",
    "0.133706, 0.133711, 0.133716, 0.133721, 0.133726, 0.133731, 0.133735,\n",
    "0.13374, 0.133744]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,3))\n",
    "\n",
    "\n",
    "plt.plot(np.linspace(0,1e10,len(N)),K_inf,linestyle='-',color='purple',linewidth=2)\n",
    "\n",
    "plt.plot(N,K_6,linestyle='-',color='blue',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-6}$')\n",
    "plt.plot(N,K_8,linestyle='-',color='red',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-8}$')\n",
    "plt.plot(N,K_10,linestyle='-',color='green',label=r'$\\varepsilon_{\\mathrm{I}}=\\varepsilon_{\\mathrm{II}}=10^{-10}$')\n",
    "\n",
    "#plt.plot(m_array,ell_array_5,linestyle='-',color='orange')\n",
    "\n",
    "\n",
    "plt.xlim([0,1e10])\n",
    "plt.ylim([0.130,0.135])\n",
    "\n",
    "plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "plt.xlabel(r'$n$')\n",
    "plt.ylabel(r'Key rate')\n",
    "\n",
    "plt.legend(loc=4)\n",
    "\n",
    "#plt.title(r'BB84 protocol with $Q=0.05$')\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('CV_22Feb2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/quantum.py <==
import numpy as np
from numpy.linalg import norm, qr
from scipy.linalg import sqrtm,eig,fractional_matrix_power,logm,expm
from scipy.stats import unitary_group
from scipy.optimize import minimize
import itertools
from optimize_unitarySD import unitarySD_selftuning,unitarySD_proj
import cvxpy 
import cvxpy as cvx





####################################################################################################################
############################################### GENERAL FUNCTIONS ##################################################
####################################################################################################################


def ket(dims,*args):

    # Last modified: 17 June 2018.

    args=np.array(args)

    if args.size==1:
        num=args[0]
        out=np.zeros([dims,1])
        out[num]=1
    else:
        args=args[0]
        out=ket(dims,args[0])
        for j in range(1,len(args)):
            out=np.kron(out,ket(dims,args[j]))
    
    return np.matrix(out)



def tensor(*args):

    # Last modified: 15 June 2018

    M=1

    for j in range(len(args)):
        if isinstance(args[j],list):
            for k in range(args[j][1]):
                M=np.kron(M,args[j][0])
        else:
            M=np.kron(M,args[j])

    return np.matrix(M)


def eye(n):

    # Last modified: 15 June 2018

    return np.matrix(np.identity(n,dtype=int))


def syspermute(p,perm,dim):

    # Last modified: 15 June 2018
    
    '''
    Permutes order of subsystems in a multipartite state.
    '''

    # If p is defined using np.matrix(), then it must first be converted
    # to a numpy array, or else the reshaping below won't work.
    p=np.array(p) 


    n=len(dim)
    d=p.shape

    perm=np.array(perm)
    dim=np.array(dim)

    if d[0]==1 or d[1]==1:
        # For a pure state
        perm=perm-1
        tmp=np.reshape(p,dim)
        q=np.reshape(np.transpose(tmp,perm),d)
    elif d[0]==d[1]:
        # For a mixed state (density matrix)
        perm=perm-1
        perm=np.append(perm,n+perm)
        dim=np.append(dim,dim)
        tmp=np.reshape(p,dim)
        q=np.reshape(np.transpose(tmp,perm),d)

    return np.matrix(q)


def RandomUnitary(dim):

    # Last modified: 30 June 2018

    '''
    Generates a random unitary. 
    '''

    return np.matrix(unitary_group.rvs(dim))


def RandomDensityMatrix(dim,*args):

    # Last modified: 2 July 2018

    '''
    Generates a random density matrix.
    Optional argument is for the rank r of the state.
    '''

    args=np.array(args)

    if args.size==0:
        r=dim
    else:
        r=args[0]

    gin=np.matrix(np.random.randn(dim,r)+1j*np.random.randn(dim,r))

    rho=gin*gin.H

    return rho/np.trace(rho)

def RandomPureState(dim,rank=None):

    # Last modified: 2 September 2019

    '''
    Generates a random pure state.

    For bipartite states, dim should be a list of dimensions for each
    subsystem. In this case, the rank variable is for the Schmidt rank.
    '''
    
    if rank==None:
        if type(dim)==list:
            dim=dim[0]*dim[1]

        psi=np.matrix(np.random.randn(dim)).H+1j*np.matrix(np.random.randn(dim)).H

        psi=psi/norm(psi)

        return psi
    else:
        dimA=dim[0]
        dimB=dim[1]
        k=rank
        psi_k=MaxEnt_state(k)
        a=np.matrix(np.random.rand(dimA*k)).H+1j*np.matrix(np.random.rand(dimA*k)).H
        b=np.matrix(np.random.rand(dimB*k)).H+1j*np.matrix(np.random.rand(dimB*k)).H

        psi_init=syspermute(tensor(a,b),[1,3,2,4],[k,dimA,k,dimB])

        psi=tensor(psi_k.H,eye(dimA*dimB))*psi_init

        psi=psi/norm(psi)

        return psi



def proj(u,v):

    # Last modified: 20 July 2018

    '''
    Calculates the projection of v onto u.
    '''

    return (complex(u.H*v)/float(norm(u)**2))*u

def gram_schmidt(states,dim,normalize=True):

    # Last modified: 20 July 2018

    '''
    Performs the Gram-Schmidt orthogonalization procedure on the given states (or simply vectors).
    dim is the dimension of the vectors.
    '''

    e=[]
    u=[]
    u.append(states[0])
    e.append(states[0]/norm(states[0]))

    for k in range(1,len(states)):
        S=np.matrix(np.zeros([dim,1]),dtype=complex)
        for j in range(k):
            S+=proj(u[j],states[k])
        u.append(states[k]-S)
        e.append(u[k]/norm(u[k]))
    
    if normalize==True:
        return e
    else:
        return u




def TrX(state,sys,dim):

    # Last modified: 1 December 2018

    '''
    sys is a list of systems over which to take the partial trace (i.e., the
    systems to discard).
    '''

    if not sys:  # If sys is empty, just return the original state
        return state
    elif len(sys)==len(dim):  # If tracing over all systems
        return np.trace(state)
    else:

        if state.shape[1]==1:
            state=state*state.H

        num_sys=len(dim)
        total_sys=range(1,num_sys+1)

        dims_sys=[dim[s-1] for s in sys] # Dimensions of the system to be traced over
        dims_keep=[dim[s-1] for s in list(set(total_sys)-set(sys))]
        dim_sys=np.product(dims_sys)
        dim_keep=np.product(dims_keep)

        perm=sys+list(set(total_sys)-set(sys))
        state=syspermute(state,perm,dim)

        state=np.array(state)
        
        dim=[dim_sys]+dims_keep
        
        state_reshape=np.reshape(state,dim+dim)

        state_reshape=np.sum(np.diagonal(state_reshape,axis1=0,axis2=len(dim)),axis=-1)

        state=np.reshape(state_reshape,(dim_keep,dim_keep))

        #return state_reshape

        return np.matrix(state)


def Tx(state,sys,dim):

    # Last modified: 5 August 2018

    '''
    Takes the partial transpose on systems given by sys. dim is a list of 
    the dimensions of each of the subsystems in state.

    This also works for non-square matrices provided dim is a list of tuples,
    with the first element of the tuple specifying the dimension of the rows
    of each subsystem and the second element of the tuple specifying the 
    dimension of the columns of each subsystem; e.g., dim=[(2,4),(3,5)] means
    that the first tensor factor lives in an operator space taking a 
    four-dimensional space to a two-dimensional space, and the second tensor
    factor lives in an operator space taking a 5-dimensional space to a 
    3-dimensional space.
    '''

    if state.shape[1]==1:
        state=state*state.H

    state=np.array(state)

    n=len(dim)  # Number of subsystems in the state

    if type(dim[0])==tuple or type(dim[0])==list:  # When state is a non-square matrix
        dim_row=[dim[i][0] for i in range(n)]
        dim_col=[dim[i][1] for i in range(n)]
    elif type(dim[0])==int:  # When state is a square matrix
        dim_row=dim
        dim_col=dim

    state_reshape=np.reshape(state,dim_row+dim_col)

    axes=list(range(2*n))

    for i in range(len(sys)):
        axes[sys[i]-1],axes[n+sys[i]-1]=axes[n+sys[i]-1],axes[sys[i]-1]
        if type(dim[0])==tuple or type(dim[0])==list:
            dim[sys[i]-1]=list(dim[sys[i]-1])
            dim[sys[i]-1][0],dim[sys[i]-1][1]=dim[sys[i]-1][1],dim[sys[i]-1][0]
            #dim[sys[i]-1]=tuple(dim[sys[i]-1])
        else:
            continue

    state_reshape=np.transpose(state_reshape,tuple(axes))

    if type(dim[0])==tuple or type(dim[0])==list:
        dim_row=[dim[i][0] for i in range(n)]
        dim_col=[dim[i][1] for i in range(n)]
        dim_total=(np.product(dim_row),np.product(dim_col))
    elif type(dim[0])==int:
        dim_row=dim
        dim_col=dim
        dim_total=(np.product(dim),np.product(dim))

    state_new=np.reshape(state_reshape,dim_total)

    return np.matrix(state_new)



def SWAP(sys,dim):

    # Last modified: 5 August 2018

    '''
    Generates a swap matrix between the pair of systems in sys. dim is a list
    of the dimensions of the subsystems.

    For example, SWAP([1,2],[2,2]) generates the two-qubit swap matrix.
    '''

    dim_total=np.product(dim)

    n=len(dim)
    sys_rest=list(np.setdiff1d(range(1,n+1),sys))
    perm=sys+sys_rest
    p={}

    for i in range(1,n+1):
        p[i]=perm[i-1]

    p2={v:k for k,v in p.items()}

    perm_rearrange=list(p2.values())

    dim1=dim[sys[0]-1] # Dimension of the first subsystem to be swapped
    dim2=dim[sys[1]-1] # Dimension of the second subsystem to be swapped

    dim_rest=int(float(dim_total)/float(dim1*dim2))

    G1=np.matrix(np.sum([ket(dim1,[i,i]) for i in range(dim1)],0))
    G2=np.matrix(np.sum([ket(dim2,[i,i]) for i in range(dim2)],0))

    G=G1*G2.H

    S=Tx(G,[2],[(dim1,dim2),(dim1,dim2)])

    P=tensor(S,eye(dim_rest))

    p_alt=list(np.array(list(p.values()))-1)

    P=syspermute(P,perm_rearrange,list(np.array(dim)[p_alt]))

    return P


def get_subblock(X,sys,indices,dim):

    # Last modified: 22 July 2018

    '''
    For the multipartite operator X, with local dimensions given by the list dim,
    this function extracts the subblock such that the systems in sys have the
    values given by those in indices. indices should be a list of tuples, each
    tuple corresponding to a system in sys. For each tuple, the first element
    gives the row and the second the column.

    For example, the subblock (<i|\otimes 1\otimes <j|)X(|k>\otimes 1\otimes |l>)
    is given by get_subblock(X,[1,3],[(i,k),(j,l)],[dim1,dim2,dim3]), so the result
    is a dim2 x dim2 matrix, which is the desired subblock.
    '''

    X=np.array(X)

    X_reshape=np.reshape(X,dim+dim)

    num_sys=len(dim)
    total_sys=range(1,num_sys+1)
    dims_keep=[dim[s-1] for s in list(set(total_sys)-set(sys))]

    to_slice=[slice(None) for i in range(2*num_sys)]

    count=0
    for s in total_sys:
        if s in sys:
            to_slice[s-1]=indices[count][0]
            to_slice[num_sys+s-1]=indices[count][1]
            count+=1
    
    X_reshape=X_reshape[to_slice]

    X_reshape=np.reshape(X_reshape,dims_keep+dims_keep)

    return X_reshape


def generate_nQubit_Pauli(indices):

    # Last modified: 16 July 2018

    '''
    Generates a tensor product of Pauli operators for n qubits. indices is a list
    of indices i specifying the Pauli operator for each tensor factor. i=0 is the identity, i=1 is sigma_x,
    i=2 is sigma_y, and i=3 is sigma_z.
    '''

    Id=eye(2)
    Sx=np.matrix([[0,1],[1,0]])
    Sy=np.matrix([[0,-1j],[1j,0]])
    Sz=np.matrix([[1,0],[0,-1]])

    out=1

    for index in indices:
        if index==0:
            out=tensor(out,Id)
        elif index==1:
            out=tensor(out,Sx)
        elif index==2:
            out=tensor(out,Sy)
        elif index==3:
            out=tensor(out,Sz)
    
    return out


def generate_nQubit_Pauli_X(indices):

    # Last modified: 2 July 2019

    '''
    Generates a tensor product of Pauli-X operators for n qubits. indices is
    a list of bits.
    '''

    Id=eye(2)
    Sx=np.matrix([[0,1],[1,0]])

    out=1

    for index in indices:
        if index==0:
            out=tensor(out,Id)
        elif index==1:
            out=tensor(out,Sx)
        else:
            return('Error: Indices must be bits, either 0 or 1!')
    
    return out


def generate_nQubit_Pauli_Z(indices):

    # Last modified: 2 July 2019

    '''
    Generates a tensor product of Pauli-Z operators for n qubits. indices is
    a list of bits.
    '''

    Id=eye(2)
    Sz=np.matrix([[1,0],[0,-1]])

    out=1

    for index in indices:
        if index==0:
            out=tensor(out,Id)
        elif index==1:
            out=tensor(out,Sz)
        else:
            return('Error: Indices must be bits, either 0 or 1!')
    
    return out


def nQubit_generators(n):

    # Last modified: 28 July 2019

    S={}

    Sx=np.matrix([[0,1],[1,0]])
    Sz=np.matrix([[1,0],[0,-1]])

    count=0

    for i in range(1,2*n+1,2):
        v=list(np.array(ket(n,count).H,dtype=np.int).flatten())
        S[i]=generate_nQubit_Pauli_X(v)
        S[i+1]=generate_nQubit_Pauli_Z(v)
        count+=1


    return S


def nQubit_cov_matrix(X,n):

    # Last modified: 28 July 2019

    S=nQubit_generators(n)

    V=np.matrix(np.zeros((2*n,2*n)),dtype=np.complex128)

    for i in range(2*n):
        for j in range(2*n):
            V[i,j]=np.trace(X*S[i+1]*S[j+1])
    

    return V

def nQubit_mean_vector(X,n):

    # Last modified: 31 July 2019

    S=nQubit_generators(n)

    r=np.matrix(np.zeros((2*n,1)),dtype=np.complex128)

    for i in range(2*n):
        r[i,0]=np.trace(X*S[i+1])

    return r
    




def Pauli_coeff_to_matrix(coeffs,n):

    # Last modified: 16 July 2018

    '''
    Takes the coefficients of a matrix in the n-qubit Pauli basis and outputs it
    as a matrix.
    '''

    all_indices=list(itertools.product(*[range(0,4)]*n))

    out=0+0j

    for i in range(len(all_indices)):
        out+=(1./2.**n)*coeffs[i]*generate_nQubit_Pauli(all_indices[i])

    return out


def nQubit_Pauli_coeff(X,n):

    # Last modified: 30 July 2018

    '''
    Generates the coefficients of the operator X in the n-qubit Pauli basis.
    The coefficients c_{alpha} are such that

    X=(1/2^n)\sum_{alpha} c_alpha \sigma_alpha

    '''

    X=np.matrix(X)

    indices=list(itertools.product(*[range(0,4)]*n))

    C=[]

    for index in indices:
        sigma_i=generate_nQubit_Pauli(index)
        C.append(np.trace(X.H*sigma_i))

    return C

def base_number_to_int(string,base):

    # Last modified: 10 August 2018

    b=base

    string=string[::-1]

    return sum([string[k]*b**k for k in range(len(string))])


def isotropic_state(p,d):

    # Last modified: 13 December 2018

    '''
    Generates the isotropic state with parameter p on d dimensions. The state
    is defined as

        rho_Iso = p*|Bell><Bell|+(1-p)*eye(d^2)/d^2,

    where -1/(d^2-1)<=p<=1.
    '''

    Bell=MaxEnt_state(d)

    return p*Bell*Bell.H+(1-p)*eye(d**2)/d**2


def Werner_state(p,d):

    # Last modified: 13 December 2018

    '''
    Generates the Werner state with parameter p on d dimensions. The state
    is defined as

        rho_W=(1/(d^2-dp))*(eye(d^2)-p*SWAP),

    where SWAP is the swap operator between two d-dimensional systems and 
    p is between -1 and 1.
    '''

    return (1/(d**2-d*p))*(eye(d**2)-p*SWAP([1,2],[d,d]))


def Clifford_group_one_qubit():

    # Last modified: 27 June 2019

    '''
    Returns the 24 one-qubit Clifford gates.
    '''

    C1=eye(2)                                                                                                                                          
    C2=Rx(np.pi)                                                                                                                                 
    C3=Rx(np.pi/2.)                                                                                                                              
    C4=Rx(-np.pi/2.)                                                                                                                             
    C5=Rz(np.pi)                                                                                                                                 
    C6=Rx(np.pi)*Rx(np.pi)                                                                                                                 
    C7=Rx(np.pi/2.)*Rz(np.pi)                                                                                                              
    C6=Rx(np.pi)*Rz(np.pi)                                                                                                                 
    C8=Rx(-np.pi/2.)*Rz(np.pi)
    C9=Rz(np.pi/2.)                                                                                                                              
    C10=Ry(np.pi)*Rz(np.pi/2.)                                                                                                             
    C11=Ry(-np.pi/2.)*Rz(np.pi/2.)                                                                                                         
    C12=Ry(np.pi/2.)*Rz(np.pi/2.)                                                                                                          
    C13=Rz(-np.pi/2.)                                                                                                                            
    C14=Ry(np.pi)*Rz(-np.pi/2.)                                                                                                            
    C15=Ry(-np.pi/2.)*Rz(-np.pi/2.)                                                                                                        
    C16=Ry(np.pi/2.)*Rz(-np.pi/2.)                                                                                                         
    C17=Rz(-np.pi/2.)*Rx(np.pi/2.)*Rz(np.pi/2.)
    C18=Rz(np.pi/2.)*Rx(np.pi/2.)*Rz(np.pi/2.)                                                                                       
    C19=Rz(np.pi)*Rx(np.pi/2.)*Rz(np.pi/2.)                                                                                          
    C20=Rx(np.pi/2.)*Rz(np.pi/2.)                                                                                                          
    C21=Rz(np.pi/2.)*Rx(-np.pi/2.)*Rz(np.pi/2.)                                                                                      
    C22=Rz(-np.pi/2.)*Rx(-np.pi/2.)*Rz(np.pi/2.)                                                                                     
    C23=Rx(-np.pi/2.)*Rz(np.pi/2.)                                                                                                         
    C24=Rx(np.pi)*Rx(-np.pi/2.)*Rz(np.pi/2.)

    C=[C1,C2,C3,C4,C5,C6,C7,C8,C9,C10,C11,C12,C13,C14,C15,C16,C17,C18,C19,C20,C21,C22,C23,C24]

    return C


def Clifford_twirl_one_qubit(K,rho,sys=1,dim=[2]):

    # Last modified: 3 February 2019

    '''
    Twirls the given channel with Kraus operators in K by the one-qubit 
    Clifford group on the given subsystem (specified by sys).
    '''

    n=int(np.log2(np.sum([d for d in dim])))

    C1=eye(2**n)                                                                                                                                          
    C2=Rx_i(sys,np.pi,n)                                                                                                                                 
    C3=Rx_i(sys,np.pi/2.,n)                                                                                                                              
    C4=Rx_i(sys,-np.pi/2.,n)                                                                                                                             
    C5=Rz_i(sys,np.pi,n)                                                                                                                                 
    C6=Rx_i(sys,np.pi,n)*Rx_i(sys,np.pi,n)                                                                                                                 
    C7=Rx_i(sys,np.pi/2.,n)*Rz_i(sys,np.pi,n)                                                                                                              
    C6=Rx_i(sys,np.pi,n)*Rz_i(sys,np.pi,n)                                                                                                                 
    C8=Rx_i(sys,-np.pi/2.,n)*Rz_i(sys,np.pi,n)
    C9=Rz_i(sys,np.pi/2.,n)                                                                                                                              
    C10=Ry_i(sys,np.pi,n)*Rz_i(sys,np.pi/2.,n)                                                                                                             
    C11=Ry_i(sys,-np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                                         
    C12=Ry_i(sys,np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                                          
    C13=Rz_i(sys,-np.pi/2.,n)                                                                                                                            
    C14=Ry_i(sys,np.pi,n)*Rz_i(sys,-np.pi/2.,n)                                                                                                            
    C15=Ry_i(sys,-np.pi/2.,n)*Rz_i(sys,-np.pi/2.,n)                                                                                                        
    C16=Ry_i(sys,np.pi/2.,n)*Rz_i(sys,-np.pi/2.,n)                                                                                                         
    C17=Rz_i(sys,-np.pi/2.,n)*Rx_i(sys,np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)
    C18=Rz_i(sys,np.pi/2.,n)*Rx_i(sys,np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                       
    C19=Rz_i(sys,np.pi,n)*Rx_i(sys,np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                          
    C20=Rx_i(sys,np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                                          
    C21=Rz_i(sys,np.pi/2.,n)*Rx_i(sys,-np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                      
    C22=Rz_i(sys,-np.pi/2.,n)*Rx_i(sys,-np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                     
    C23=Rx_i(sys,-np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)                                                                                                         
    C24=Rx_i(sys,np.pi,n)*Rx_i(sys,-np.pi/2.,n)*Rz_i(sys,np.pi/2.,n)

    C=[C1,C2,C3,C4,C5,C6,C7,C8,C9,C10,C11,C12,C13,C14,C15,C16,C17,C18,C19,C20,C21,C22,C23,C24]

    rho_twirl=0

    for i in range(len(C)):
        rho_twirl+=(1./24.)*C[i]*apply_channel(K,C[i].H*rho*C[i],sys,dim)*C[i].H

    return rho_twirl,C


def generate_Clifford_group(G,n,display=True):
    
    # Last modified: 27 June 2019
    
    '''
    Generates the n-qubit Clifford group using the generators given in G.
    '''
    
    def in_list(L,elem):
    
        # Last modified: 27 June 2019
        
        '''
        Checks if the given unitary elem is in the list L.
        '''
        
        x=0
        for l in L:
            if np.around(unitary_distance(l,elem),10)==0:  # Check of the distance is zero (up to 10 decimal places)
                x=1
                break
        
        return x


    C=[eye(2**n)]

    generated=False

    while not generated:

        tmp=[]
        num_added=0

        for c in C:
            for g in G:
                t1=c*g
                t2=c*g.H
                
                # t1 and t2 might be the same, in which case we add only one of the two to the list (if needed).
                # Also, t1 and t2 might already by in tmp (up to global phase), so we need to check for that as well.
                if np.around(unitary_distance(t1,t2),10)==0:
                    if not in_list(C,t1) and not in_list(tmp,t1):
                        tmp.append(t1)
                        num_added+=1
                else:  # if t1 and t2 are different, add both to the list (if needed).
                    if not in_list(C,t1) and not in_list(tmp,t1):
                        tmp.append(t1)
                        num_added+=1
                    if not in_list(C,t2) and not in_list(tmp,t2):
                        tmp.append(t2)
                        num_added+=1
        
        if num_added>0:
            for t in tmp:
                C.append(t)
        else:
            generated=True

        if display:
            print(len(C))
            
            
    return C


def generate_state_2design(C,n,display=True):

    # Last modified: 28 June 2019

    '''
    Takes the n-qubit Clifford gates provided in C and returns a
    corresponding state 2-design. This uses the fact that the Clifford
    gates (for any n) form a unitary 2-design, and that any unitary 
    t-design can be used to construct a state t-design.
    '''

    def in_list(L,elem):

        # Last modified: 28 June 2019
    
        '''
        Checks if the given pure state elem is in the list L.
        '''
        
        x=0
        
        for l in L:
            if np.around(trace_distance_pure_states(l,elem),10)==0:
                x=1
                break
        
        return x

    S=[ket(2**n,0)]

    for c in C:
        s_test=c*ket(2**n,0)

        if not in_list(S,s_test):
            S.append(s_test)

        if display:
            print(len(S))

    return S



def su_generators(d):

    # Last modified: 27 June 2019

    '''
    Generates the basis (aka generators) of the Lie algebra su(d)
    corresponding to the Lie group SU(d). The basis has d^2-1 elements.

    All of the generators are Hermitian. After adding the identity matrix,
    they form an orthogonal basis for all dxd matrices.

    The orthogonality condition is

        Tr[l_i*l_j]=d*delta_{i,j}

    (This is a particular convention we use here; there are other conventions.)

    For d=2, we get the Pauli matrices.
    '''

    L=[]

    L.append(eye(d))

    for l in range(d):
        for k in range(l):
            L.append(np.sqrt(d/2)*(ket(d,k)*ket(d,l).H+ket(d,l)*ket(d,k).H))
            L.append(np.sqrt(d/2)*(-1j*ket(d,k)*ket(d,l).H+1j*ket(d,l)*ket(d,k).H))

    for k in range(1,d):
        X=0
        for j in range(k):
            X+=ket(d,j)*ket(d,j).H
        
        L.append(np.sqrt(d/(k*(k+1)))*(X-k*ket(d,k)*ket(d,k).H))

    
    return L


def su_structure_constants(d):

    # Last modified: 27 June 2019

    '''
    Generates the structure constants corresponding to the su(d) basis elements. They are defined as follows:

        f_{i,j,k}=(1/(1j*d^2))*Tr[l_k*[l_i,l_j]]

        g_{i,j,k}=(1/d^2)*Tr[l_k*{l_i,l_j}]
    
    '''

    f={}
    g={}

    L=su_generators(d)

    for i in range(1,d**2):
        for j in range(1,d**2):
            for k in range(1,d**2):

                f[(i,j,k)]=(1/(1j*d**2))*np.trace(L[k]*(L[i]*L[j]-L[j]*L[i]))

                g[(i,j,k)]=(1/d**2)*np.trace(L[k]*(L[i]*L[j]+L[j]*L[i]))

    return f,g


def su_generators_products(d):

    # Last modified: 30 July 2019

    '''
    Generates a dictionary containing the span of the pairwise products of the 
    su(d) generators.
    '''

    L=su_generators(d)
    P={}

    for i in range(1,d**2):
        for j in range(1,d**2):
            P[(i,j)]=[]
            if i==j:
                P[(i,j)].append(0)
            for k in range(1,d**2):
                if np.trace(L[k]*L[i]*L[j])!=0:
                    P[(i,j)].append(k)
    
    return P






def state_from_coherence_vector(n,d,state=True):

    # Last modified: 27 June 2019

    '''
    Uses the supplied coherence vector n to generate the corresponding state via

        rho=(1/d)*(eye(d)+n*L),

    where L are the su(d) generators.

    If state=True, then n is a vector of length d^2-1. Otherwise, if state=False, then n is a vector of length d^2
    '''

    L=su_generators(d)

    if state:
        rho=np.matrix((1/d)*eye(d),dtype=np.complex128)
        for i in range(1,len(L)):
            #print(rho)
            rho+=(1/d)*n[i-1]*L[i]
        return rho
    
    else:
        X=np.matrix(np.zeros((d,d)),dtype=np.complex128)
        for i in range(len(L)):
            X+=(1/d)*n[i]*L[i]
        return X


def coherence_vector_star_product(n1,n2,d):

    # Last modified: 27 June 2019

    '''
    Computes the star product between two coherence vectors corresponding to states, so that
    n1 and n2 (the coherence vectors) have length d^2-1 each.
    '''


    #L=su_generators(d)

    g=su_structure_constants(d)[1]

    p=[]

    for k in range(1,d**2):
        pk=0
        for i in range(1,d**2):
            for j in range(1,d**2):
                pk+=(d/2)*n1[i-1]*n2[j-1]*g[(i,j,k)]
        p.append(pk)

    return np.array(p)

    
def discrete_Weyl_X(d):

    # Last modified: 29 July 2019

    X=ket(d,1)*ket(d,0).H

    for i in range(1,d):
        X=X+ket(d,(i+1)%d)*ket(d,i).H

    return X

def discrete_Weyl_Z(d):

    # Last modified: 29 July 2019

    w=np.exp(2*np.pi*1j/d)

    Z=ket(d,0)*ket(d,0).H

    for i in range(1,d):
        Z=Z+w**i*ket(d,i)*ket(d,i).H

    return Z

def discrete_Weyl(d,a,b):

    # Last modified: 29 July 2019

    '''
    Generates the discrete Weyl operator X^aZ^b.
    '''

    return discrete_Weyl_X(d)**a*discrete_Weyl_Z(d)**b


def nQudit_Weyl_coeff(X,d,n):

    # Last modified: 29 July 2019

    '''
    Generates the coefficients of the operator X acting on n qudit
    systems.
    '''

    C={}

    S=list(itertools.product(*[range(0,d)]*n))

    for s in S:
        s=list(s)
        for t in S:
            t=list(t)
            G=generate_nQudit_X(d,s)*generate_nQudit_Z(d,t)
            C[(str(s),str(t))]=np.around(np.trace(X.H*G),10)

    return C




def generate_nQudit_X(d,indices):

    # Last modified: 29 July 2019

    '''
    Generates a tensor product of discrete Weyl-X operators. indices is a 
    list of dits (i.e., each element of the list is a number between 0 and
    d-1).
    '''

    X=discrete_Weyl_X(d)

    out=1

    for index in indices:
        out=tensor(out,X**index)

    return out


def generate_nQudit_Z(d,indices):

    # Last modified: 29 July 2019

    '''
    Generates a tensor product of discrete Weyl-Z operators. indices is a
    list of dits (i.e., each element of the list is a number between 0 and
    d-1).
    '''

    Z=discrete_Weyl_Z(d)

    out=1

    for index in indices:
        out=tensor(out,Z**index)

    return out


def nQudit_generators(d,n):

    # Last modified: 29 July 2019

    S={}

    count=0

    for i in range(1,2*n+1,2):
        v=list(np.array(ket(n,count).H,dtype=np.int).flatten())
        S[i]=generate_nQudit_X(d,v)
        S[i+1]=generate_nQudit_Z(d,v)
        count+=1

    return S


def nQudit_cov_matrix(X,d,n):

    # Last modified: 29 July 2019

    '''
    Generates the matrix of second moments (aka covariance matrix) of an
    n-qudit operator X.
    '''


    S=nQudit_generators(d,n)

    V=np.matrix(np.zeros((2*n,2*n)),dtype=np.complex128)

    for i in range(2*n):
        for j in range(2*n):
            V[i,j]=np.trace(X*(S[i+1]*S[j+1].H+S[j+1].H*S[i+1]))
    

    return V





####################################################################################################################
###################################### INFORMATION-THEORETIC QUANTITIES ############################################
####################################################################################################################

def BinEntropy(p):

    # Last modified: 1 December 2018

    '''
    Returns the binary entropy for 0<=p<=1.
    '''

    if p==0:
        return 0
    elif p==1:
        return 0
    else:
        return -p*np.log2(p)-(1-p)*np.log2(1-p)


def Entropy(rho):

    # Last modified: 2 December 2018

    '''
    Returns the quantum (von Neumann) entropy of the state rho.
    '''

    return -np.real(np.trace(rho*np.matrix(logm(rho))))/np.log(2)


def RelativeEntropy(rho,sigma):

    # Last modified: 16 September 2019

    '''
    Computes the quantum relative entropy between rho and sigma.
    '''

    return np.real(np.trace(rho*(np.matrix(logm(rho))-np.matrix(logm(sigma)))))/np.log(2)


def RelativeEntropy_var(rho,sigma):

    # Last modified: 16 September 2019

    '''
    Returns the relative entropy variance between rho and sigma, defined as

    V(rho||sigma)=Tr[rho*(log2(rho)-log2(sigma))^2]-D(rho||sigma)^2.
    '''

    return np.real(np.trace(rho*(np.matrix(logm(rho))/np.log(2)-np.matrix(logm(sigma))/np.log(2))**2))-RelativeEntropy(rho,sigma)**2


def MutualInformation(rhoAB,dimA,dimB):

    # Last modified: 16 September 2019

    '''
    Computes the mutual information of the bipartite state rhoAB, defined as

    I(A;B)_rho=D(rhoAB||rhoA\otimes rhoB)
    '''

    rhoA=TrX(rhoAB,[2],[dimA,dimB])
    rhoB=TrX(rhoAB,[1],[dimA,dimB])

    return RelativeEntropy(rhoAB,tensor(rhoA,rhoB))



def fidelity(rho,sigma):

    # Last modified: 30 June 2018

    '''
    Returns the fidelity between the states rho and sigma.
    '''

    return norm(np.matrix(sqrtm(rho))*np.matrix(sqrtm(sigma)),ord='nuc')**2


def H_min(rhoAB,dimA,dimB,display=False):

    # Last modified: 30 July 2018

    '''
    Calculates the conditional min-entropy of the bipartite state rho_AB. This
    quantity can be written as
    
    2^{-H_min(rhoAB)}=n*sup_{N}<Phi^+|(id\otimes N)(rhoAB)|Phi^+>,
    
    where N is a quantum channel from B to A. By using the Stinespring theorem,
    we can write the action of N in terms of a unitary on a larger space,
    which means that H_min(rhoAB) can be obtained as the solution to an
    optimization problem over unitaries.
    '''


    Bell=np.matrix(np.zeros([dimA**2,1]))

    for i in range(dimA):
        Bell+=(1./np.sqrt(dimA))*ket(dimA,[i,i])
    
    Phi=np.matrix(syspermute(tensor(Bell*Bell.H,eye(dimB*dimA)),[1,3,4,2],[dimA,dimA,dimB,dimA]))

    ket0=ket(dimA,[0,0])

    def objfunc(U):

        return -np.real(np.trace(Phi*tensor(eye(dimA),U)*tensor(rhoAB,ket0*ket0.H)*tensor(eye(dimA),U.H)))

    def objfunc_grad(U):

        return -np.matrix(TrX(Phi*tensor(eye(dimA),U)*tensor(rhoAB,ket0*ket0.H),[1],[dimA,dimB,dimA,dimA]))

    min_obj,opt_input=unitarySD_selftuning(objfunc,objfunc_grad,RandomUnitary(dimB*dimA**2),500,display,1e-9)[0:2]

    min_obj=-min_obj

    Hmin=-np.log2(dimA*min_obj)

    return Hmin,opt_input


def ent_fidelity(sigma,d):

    # Last modified: 20 September 2018

    '''
    Finds the fidelity between the state sigma and the Bell state.
    d is the dimension.
    '''

    Bell=MaxEnt_state(d)

    return np.real(np.trace((Bell*Bell.H)*sigma))

def ent_fidelity_channel(K,d):

    # Last modified: 4 February 2019

    '''
    Finds the entanglement fidelity of the channel given by the set K of 
    Kraus operators. d is the dimension of the input space.
    '''

    Bell=MaxEnt_state(d)

    K_choi=(1./d)*Choi_representation(K,d)

    return np.real(np.trace((Bell*Bell.H)*K_choi))


def avg_fidelity(K,dimA):

    # Last modified: 22 September 2018

    '''
    Calculates the average fidelity of a channel using its entanglement
    fidelity with respect to the maximally mixed state (see, e.g., Eq.
    (9.245) of Wilde's book.)

    K is the set of Kraus operators of the channel, and dimA is the dimension
    of the input space of the channel.
    '''

    choi_state=(1./dimA)*Choi_representation(K,dimA)

    return (dimA*ent_fidelity(choi_state,dimA)+1)/(dimA+1)


def avg_fidelity_qubit(K):

    # Last modified: 23 September 2018

    '''
    K is the set of Kraus operators for the (qubit to qubit) channel whose
    average fidelity is to be found.
    '''

    ket0=ket(2,0)
    ket1=ket(2,1)
    ket_plus=(1./np.sqrt(2))*(ket0+ket1)
    ket_minus=(1./np.sqrt(2))*(ket0-ket1)
    ket_plusi=(1./np.sqrt(2))*(ket0+1j*ket1)
    ket_minusi=(1./np.sqrt(2))*(ket0-1j*ket1)

    states=[ket0,ket1,ket_plus,ket_minus,ket_plusi,ket_minusi]

    F=0

    for state in states:

        F+=np.real(np.trace((state*state.H)*apply_channel(K,state*state.H)))

    return (1./6.)*F


def Holevo_inf_ensemble(p,S):

    # Last modified: 7 March 2019

    '''
    Computes the Holevo information of an ensemble.

    p is an array of probabilities, and S is an array of states.

    Based on MATLAB code written by Felix Lediztky.
    '''

    dim=np.shape(S[0])[0]

    R=np.matrix(np.zeros((dim,dim)))
    av=0

    for i in range(len(p)):
        R=R+p[i]*S[i]
        av=av+p[i]*Entropy(S[i])

    return Entropy(R)-av

def Holevo_inf_channel(K,dim,display=True):

    # Last modified: 7 March 2019

    '''
    Computes the Holevo information of a channel given by its set of
    Kraus operators K. dim is the dimension of the input space of the
    channel.

    Based on MATLAB code written by Felix Leditzky.
    '''


    def objfunc(x):

        Re=np.matrix(x[0:dim**3])
        Im=np.matrix(x[dim**3:])

        psi=np.matrix(Re.T+1j*Im.T)
        psi=psi/norm(psi)

        p=[]
        S=[]

        for j in range(dim**2):
            R=tensor(ket(dim**2,j),eye(dim)).H*(psi*psi.H)*tensor(ket(dim**2,j),eye(dim))
            p.append(np.trace(R))
            rho=R/np.trace(R)
            rho_out=apply_channel(K,rho)
            S.append(rho_out)
        
        return -np.real(Holevo_inf_ensemble(p,S))

    
    x_init=np.random.rand(2*dim**3)

    opt=minimize(objfunc,x_init,options={'disp':display})

    return -opt.fun


def Coherent_inf_state(rho_AB,dimA,dimB,s=1):

    # Last modified: 7 March 2019

    '''
    Calculates the coherent information of the state rho_AB.

    If s=2, then calculates the reverse coherent information.
    '''

    if s==1: # Calculate I_c(A>B)=H(B)-H(AB)
        rho_B=TrX(rho_AB,[1],[dimA,dimB])
        return Entropy(rho_B)-Entropy(rho_AB)
    else: # Calculate I_c(B>A)=H(A)- H(AB) (AKA reverse coherent information)
        rho_A=TrX(rho_AB,[2],[dimA,dimB])
        return Entropy(rho_A)-Entropy(rho_AB)


def Coherent_inf_channel(K,dim_in,dim_out,s=1,display=True):

    # Last modified: 7 March 2019

    '''
    Calculates the coherent information of the channel specified by
    the Kraus operators in K.

    If s=2, then calculates the reverse coherent information of the channel.
    '''


    def objfunc(x):

        Re=np.matrix(x[0:dim_in**2])
        Im=np.matrix(x[dim_in**2:])

        psi=np.matrix(Re.T+1j*Im.T)
        psi=psi/norm(psi)

        psi_AA=psi*psi.H

        rho_AB=apply_channel(K,psi_AA,2,dim=[dim_in,dim_in])

        return -Coherent_inf_state(rho_AB,dim_in,dim_out,s)


    x_init=np.random.rand(2*dim_in**2)

    opt=minimize(objfunc,x_init,options={'disp':display})

    return np.max([0,-opt.fun])

def DiamondNorm(J,dimA,dimB,display=True):

    # Last modified: 29 September 2018

    '''
    Computes the diamond norm of a superoperator with Choi representation J.
    dimA is the dimension of the input space of the channel, and dimB is the
    dimension of the output space.

    The form of the SDP used comes from Theorem 3.1 of:
        
        'Simpler semidefinite programs for completely bounded norms',
            Chicago Journal of Theoretical Computer Science 2013,
            by John Watrous
    '''

    
    #The Choi representation J is defined using a different convention:
    #    J=(N\otimes I)(|Phi^+><Phi^+|).
    #In other words, the channel N acts on the first half of the maximally-
    #entangled state, while the convention used throughout this code stack
    #is
    #    J=(I\otimes N)(|Phi^+><Phi^+|).
    #We thus use syspermute to convert to the form used in the aforementioned
    #paper.

    J=np.matrix(syspermute(J,[2,1],[dimA,dimB]))

    X=cvx.Variable((dimA*dimB,dimA*dimB))
    rho0=cvx.Variable((dimA,dimA),PSD=True)
    rho1=cvx.Variable((dimA,dimA),PSD=True)

    M=cvx.kron(ket(2,0)*ket(2,0).H,cvx.kron(eye(dimB),rho0))+cvx.kron(ket(2,0)*ket(2,1).H,X)+cvx.kron(ket(2,1)*ket(2,0).H,X.H)+cvx.kron(ket(2,1)*ket(2,1).H,cvx.kron(eye(dimB),rho1))

    #M=cvx.block([[cvx.kron(eye(dimB),rho0),X],[X.H,cvx.kron(eye(dimB),rho1)]])

    c=[]
    c+=[M>>0,cvx.trace(rho0)==1,cvx.trace(rho1)==1]

    obj=cvx.Maximize((1./2.)*cvx.real(cvx.trace(J.H*X))+(1./2.)*cvx.real(cvx.trace(J*X.H)))

    prob=cvx.Problem(obj,constraints=c)

    prob.solve(solver=cvx.CVXOPT,verbose=display,eps=1e-8)
    #prob.solve(verbose=display)


    return prob.value


def unitary_distance(U,V):
    
    # Last modified: 27 June 2019
    
    '''
    Checks whether two unitaries U and V are the same (taking into account global phase) by using the distance measure:
    
    1-(1/d)*|Tr[UV^\dagger]|,
    
    where d is the dimension of the space on which the unitaries act.
    
    U and V are the same if and only if this is equal to zero; otherwise, it is less than zero.
    
    '''
    
    d=U.shape[0]
    
    return 1-(1/d)*np.abs(np.trace(U*V.H))


def trace_distance_pure_states(psi,phi):

    # Last modified: 28 June 2019

    '''
    Computes the squared trace distance between two pure states psi and phi.
    '''

    return 1-np.trace((psi*psi.H)*(phi*phi.H))





####################################################################################################################
####################################### QUANTUM CHANNELS ###########################################################
####################################################################################################################



def Choi_to_Natural(C_AB,dimA,dimB):

    # Last modified: 31 July 2018

    '''
    Takes the Choi representation of a map and outputs its natural representation.
    '''

    C_AB=np.array(C_AB)

    return np.matrix(np.reshape(C_AB,[dimA,dimB,dimA,dimB]).transpose((0,2,1,3)).reshape([dimA*dimA,dimB*dimB])).T



def Pauli_channel(px,py,pz):

    # Last modified: 4 August 2018

    '''
    Generates the Kraus operators, an isometric extension, and a unitary
    extension of the Pauli channel specified by the parameters px, py, pz.
    '''

    pI=1-px-py-pz

    Sx=np.matrix([[0,1],[1,0]])
    Sy=np.matrix([[0,-1j],[1j,0]])
    Sz=np.matrix([[1,0],[0,-1]])

    K=[np.sqrt(pI)*eye(2),np.sqrt(px)*Sx,np.sqrt(py)*Sy,np.sqrt(pz)*Sz]

    V,U=generate_channel_isometry(K,2,2)

    return K,V,U


def Pauli_channel_nQubit(n,p,alt_repr=False):

    # Last modified: 13 July 2019

    '''
    Generates the Kraus operators, an isometric extension, and a unitary
    extension of the n-qubit Pauli channel specified by the 2^(2*n) parameters in
    p, which must be probabilities in order for the map to be a channel. (i.e.,
    they must be non-negative and sum to one.)

    If alt_repr=True, then the channel is of the form

    P(rho)=\sum_{a,b} p_{a,b} X^aZ^b(rho)Z^bX^a

    (using the n-qubit X and Z operators as generated by the functions
    generate_nQubit_Pauli_X and generate_nQubit_Pauli_Z)
    '''

    K=[]

    if not alt_repr:
        S=list(itertools.product(*[range(0,4)]*n))
        for i in range(2**(2*n)):
            K.append(np.sqrt(p[i])*generate_nQubit_Pauli(list(S[i])))

        V,U=generate_channel_isometry(K,2**n,2**n)

        return K,V,U

    else:  #alt_repr==True
        S=list(itertools.product(*[range(0,2)]*n))
        count=0
        for a in S:
            a=list(a)
            for b in S:
                b=list(b)
                K.append(np.sqrt(p[count])*generate_nQubit_Pauli_X(a)*generate_nQubit_Pauli_Z(b))
                count+=1

        V,U=generate_channel_isometry(K,2**n,2**n)

        return K,V,U


def Pauli_channel_coeffs(K,n,as_dict=False):

    # Last modified: 13 July 2019

    '''
    Generates the coefficients c_{a,b} such that

        P(X^aZ^b)=c_{a,b}X^aZ^b,
    
    for the Pauli channel P with the Kraus operators in K.
    '''

    if as_dict:
        c={}
    else:
        c=[]

    S=list(itertools.product(*[range(0,2)]*n))

    #print(S)

    for a in S:
        for b in S:
            Xa=generate_nQubit_Pauli_X(list(a))
            Zb=generate_nQubit_Pauli_Z(list(b))
            if as_dict:
                c[(a,b)]=(1/2**n)*np.trace((Xa*Zb).H*apply_channel(K,Xa*Zb))
            else:
                c.append((1/2**n)*np.trace((Xa*Zb).H*apply_channel(K,Xa*Zb)))

    return c




def depolarizing_channel_nQubits(n,p):

    # Last modified: 13 July 2019

    '''
    For 0<=p<=1, this returns the n-qubit Pauli channel given by
    p[0]=1-p, p[i]=p/(2^(2*n)-1) for all i>=1.
    '''

    p=[1-p]+[p/(2**(2*n)-1) for i in range(2**(2*n)-1)]

    return Pauli_channel_nQubit(n,p,alt_repr=True)



def depolarizing_channel(p):

    # Last modified: 4 August 2018

    '''
    For 0<=p<=1, this returns the one-qubit Pauli channel given by px=py=pz=p/3.
    '''

    return Pauli_channel(p/3.,p/3.,p/3.)


def depolarizing_channel_n_uses(p,n,rho,m):

    # Last modified: 1 December 2018

    '''
    Generates the output state corresponding to the depolarizing channel
    applied to each one of n systems in the joint state rho. p is the 
    depolarizing probability as defined in the function "depolarizing_channel"
    above.

    If rho contains m>n systems, then the first m-n systems are left alone.
    '''

    dims=2*np.ones(m).astype(int)

    #print dims

    rho_out=np.zeros((2**m,2**m))

    for k in range(n+1):
        indices=list(itertools.combinations(range(1,n+1),k))

        #print k,indices

        for index in indices:
            index=list(index)

            index=np.array(index)+(m-n)
            index=list(index.astype(int))

            index_diff=np.setdiff1d(range(1,m+1),index)

            perm_arrange=np.append(index,index_diff).astype(int)

            perm_rearrange=np.zeros(m)

            for i in range(m):
                perm_rearrange[i]=np.argwhere(perm_arrange==i+1)[0][0]+1

            perm_rearrange=perm_rearrange.astype(int)

            #mix=tensor([eye(2)/2.,k])
            mix=eye(2**k)/2.**k

            rho_part=TrX(rho,index,dims)

            rho_out=rho_out+(4*p/3.)**k*(1-(4*p/3.))**(n-k)*syspermute(tensor(mix,rho_part),perm_rearrange,dims)

    return np.matrix(rho_out)


def bit_flip_channel(p):

    # Last modified: 23 September 2018

    return Pauli_channel(p,0,0)


def dephasing_channel(p):

    # Last modified: 16 August 2018

    return Pauli_channel(0,0,p)


def phase_damping_channel(p):

    # Last modified: 22 March 2019

    K1=np.matrix([[1,0],[0,np.sqrt(p)]])
    K2=np.matrix([[0,0],[0,np.sqrt(1-p)]])

    return [K1,K2]


def BB84_channel(Q):

    # Last modified: 12 April 2019

    '''
    Computes the channel corresponding to the BB84 protocol with
    equal X and Z errors, given by the QBER Q.
    '''

    return Pauli_channel(Q-Q**2,Q**2,Q-Q**2)



def amplitude_damping_channel(gamma):

    # Last modified: 27 August 2018

    A1=np.matrix([[1,0],[0,np.sqrt(1-gamma)]])
    A2=np.matrix([[0,np.sqrt(gamma)],[0,0]])

    return [A1,A2]


def generalized_amplitude_damping_channel(gamma,N):

    # Last modified: 26 February 2019

    if N==0:
        return amplitude_damping_channel(gamma)
    elif N==1:
        A1=np.matrix([[np.sqrt(1-gamma),0],[0,1]])
        A2=np.matrix([[0,0],[np.sqrt(gamma),0]])
        return [A1,A2]
    else:
        A1=np.sqrt(1-N)*np.matrix([[1,0],[0,np.sqrt(1-gamma)]])
        A2=np.sqrt(1-N)*np.matrix([[0,np.sqrt(gamma)],[0,0]])
        A3=np.sqrt(N)*np.matrix([[np.sqrt(1-gamma),0],[0,1]])
        A4=np.sqrt(N)*np.matrix([[0,0],[np.sqrt(gamma),0]])

        return [A1,A2,A3,A4]


def MaxEnt_state(dim):

    # Last modified: 16 August 2018

    return (1./np.sqrt(dim))*np.matrix(np.sum([ket(dim,[i,i]) for i in range(dim)],0))


def compose_channels(C):

    # Last modified: 1 February 2019

    '''
    Takes a composition of channels. The variable C should be a list of lists,
    with each list consisting of the Kraus operators of the channels to be composed.

    If C=[K1,K2,...,Kn], then this function returns the composition such that
    the channel corresponding to K1 is applied first, then K2, etc.
    '''

    lengths=[]
    for c in C:
        lengths.append(len(c))
    
    combs=list(itertools.product(*[range(length) for length in lengths]))

    K_n=[]

    for comb in combs:
        tmp=1
        for i in range(len(comb)):
            tmp=C[i][comb[i]]*tmp
        K_n.append(tmp)

    return K_n


def apply_channel(K,rho,sys=None,dim=None,adjoint=False):

    # Last modified: 10 October 2018

    '''
    Applies the channel with Kraus operators in K to the state rho on
    systems specified by sys. The dimensions of the
    systems of rho are given by dim.

    If adjoint is True, then this function applies the adjoint of the given
    channel.
    '''

    if adjoint==True:
        K_tmp=K
        K=[]
        K=[K_tmp[i].H for i in range(len(K_tmp))]

    if sys==None:
        if type(rho)==cvxpy.expressions.variable.Variable:
            return np.sum([K[i]*rho*K[i].H for i in range(len(K))],0)
        else:
            return np.matrix(np.sum([K[i]*rho*K[i].H for i in range(len(K))],0))
    else:
        A=[]
        for i in range(len(K)):
            X=1
            for j in range(len(dim)):
                if j+1==sys:
                    X=tensor(X,K[i])
                else:
                    X=tensor(X,eye(dim[j]))
            A.append(X)
        if type(rho)==cvxpy.expressions.variable.Variable:
            return np.sum([A[i]*rho*A[i].H for i in range(len(A))],0)
        else:
            return np.matrix(np.sum([A[i]*rho*A[i].H for i in range(len(A))],0))



def Choi_representation(K,dimA):

    # Last modified: 27 August 2018

    '''
    Calculates the Choi representation of the map with Kraus operators K.
    dimA is the dimension of the input space of the channel.

    The Choi represenatation is defined with the channel acting on the second
    half of the maximally entangled vector.
    '''


    Bell=np.sqrt(dimA)*MaxEnt_state(dimA)

    return np.matrix(apply_channel(K,Bell*Bell.H,2,[dimA,dimA]),dtype=np.complex)


def Kraus_representation(P,dimA,dimB):

    # Last modified: 9 March 2019

    '''
    Takes a Choi representation P of a channel and returns its Kraus representation.
    
    The Choi representation is defined with the channel acting on the second half of
    the maximally entangled vector.
    '''

    D,U=eig(P)

    U_cols=U.shape[1]

    U=np.matrix(U)

    #print(U)

    # Need to check if the matrix U generated by eig is unitary (up to numerical precision)
    check1=np.allclose(eye(dimA*dimB),U*U.H)
    check2=np.allclose(eye(dimA*dimB),U.H*U)

    if check1 and check2:
        U=np.array(U)
    # If U is not unitary, use Gram-Schmidt to make it unitary (i.e., make the columns of U orthonormal)
    else:
        C=gram_schmidt([U[:,i] for i in range(U_cols)],dimA*dimB)
        U=np.sum([tensor(ket(U_cols,i).H,C[i]) for i in range(U_cols)],0)
        #print(U)
    K=[]

    for i in range(U_cols):
        Col=U[:,i]
        K_tmp=np.matrix(np.sqrt(D[i])*Col.reshape([dimA,dimB]))
        K.append(K_tmp.transpose())

    return K



def n_channel_uses(K,n):

    # Last modified: 23 August 2018

    '''
    Given the Kraus operators K of a channel, this function generates the
    Kraus operators corresponding to the n-fold tensor power of the channel.
    dimA is the dimension of the input space, and dimB the dimension of the
    output space.
    '''

    r=len(K)   # Number of Kraus operators

    combs=list(itertools.product(*[range(r)]*n))

    K_n=[]

    for comb in combs:
        #print comb
        tmp=1
        for i in range(n):
            tmp=tensor(tmp,K[comb[i]])
        K_n.append(tmp)

    return K_n


def tensor_channels(C):

    # Last modified: 7 October 2018

    '''
    Takes the tensor product of the channels in C.

    C is a set of sets of Kraus operators.
    '''

    lengths=[]
    for c in C:
        lengths.append(len(c))
    
    combs=list(itertools.product(*[range(length) for length in lengths]))

    K_n=[]

    for comb in combs:
        tmp=1
        for i in range(len(comb)):
            tmp=tensor(tmp,C[i][comb[i]])
        K_n.append(tmp)

    return K_n



def channel_scalar_multiply(K,x):

    # Last modified: 7 October 2018

    '''
    Multiplies the channel with Kraus operators in K by the scalar x.
    This means that each Kraus operator is multiplied by sqrt(x)!
    '''

    K_new=[]
    
    for i in range(len(K)):
        K_new.append(np.sqrt(x)*K[i])

    return K_new


def generate_channel_isometry(K,dimA,dimB):

    # Last modified: 4 August 2018

    '''
    Generates an isometric extension of the
    channel specified by the Kraus operators K. dimA is the dimension of the
    input space of the channel, and dimB is the dimension of the output space
    of the channel. If dimA=dimB, then the function also outputs a unitary
    extension of the channel given by a particular construction.
    '''

    dimE=len(K)

    V=np.matrix(np.sum([tensor(K[i],ket(dimE,i)) for i in range(dimE)],0))

    if dimA==dimB:
        # In this case, the unitary we generate has dimensions dimA*dimE x dimA*dimE
        U=tensor(V,ket(dimE,0).H)
        states=[V*ket(dimA,i) for i in range(dimA)]
        for i in range(dimA*dimE-dimA):
            states.append(RandomPureState(dimA*dimE))

        states_new=gram_schmidt(states,dimA*dimE)

        count=dimA
        for i in range(dimA):
            for j in range(1,dimE):
                U=U+tensor(states_new[count],ket(dimA,i).H,ket(dimE,j).H)
                count+=1
        
        return V,U
    else:
        return V



def CNOT_ij(i,j,n):

	# Last modified: 16 June 2018
	'''
	CNOT gate on qubits i and j, i being the control and j being the target.
	The total number of qubits is n.
	'''
	
	dims=2*np.ones(n)

	dims=dims.astype(int)
	
	indices=np.linspace(1,n,n)
	
	indices_diff=np.setdiff1d(indices,[i,j])
	
	perm_arrange=np.append(np.array([i,j]),indices_diff)

	perm_rearrange=np.zeros(n)

	for i in range(n):
		perm_rearrange[i]=np.argwhere(perm_arrange==i+1)[0][0]+1
	
	perm_rearrange=perm_rearrange.astype(int)

	Sx=np.matrix([[0,1],[1,0]])

	CX=tensor(ket(2,0)*np.transpose(ket(2,0)),eye(2))+tensor(ket(2,1)*np.transpose(ket(2,1)),Sx)

	out_temp=tensor(CX,[eye(2),n-2])

	out=syspermute(out_temp,perm_rearrange,dims)

	return out

def Rx(t):

    # Last modified: 16 June 2018

    '''
    Generates the unitary rotation matrix about the X axis on the Bloch sphere.
    '''

    Sx=np.matrix([[0,1],[1,0]])
    return np.matrix(expm(-1j*t*Sx/2.))



def Rx_i(i,t,n):

	# Last modified: 16 June 2018
	'''
	Rotation about the X axis on qubit i by angle t. The total number of
	qubits is n.
	'''

	dims=2*np.ones(n)
	dims=dims.astype(int)
	indices=np.linspace(1,n,n)
	indices_diff=np.setdiff1d(indices,i)
	perm_arrange=np.append(np.array([i]),indices_diff)
	perm_rearrange=np.zeros(n)

	for i in range(n):
		perm_rearrange[i]=np.argwhere(perm_arrange==i+1)[0][0]+1
	
	perm_rearrange=perm_rearrange.astype(int)
	Sx=np.matrix([[0,1],[1,0]])
	Rx=expm(-1j*t*Sx/2)
	out_temp=tensor(Rx,[eye(2),n-1])
	out=syspermute(out_temp,perm_rearrange,dims)

	return np.matrix(out)


def Ry(t):
    
    # Last modified: 16 June 2018

    '''
    Generates the unitary rotation matrix about the Y axis on the Bloch sphere.
    '''

    Sy=np.matrix([[0,-1j],[1j,0]])
    return np.matrix(expm(-1j*t*Sy/2.))


def Ry_i(i,t,n):

	# Last modified: 16 June 2018
	'''
	Rotation about the Y axis on qubit i by angle t. The total number of
	qubits is n.
	'''

	dims=2*np.ones(n)
	dims=dims.astype(int)
	indices=np.linspace(1,n,n)
	indices_diff=np.setdiff1d(indices,i)
	perm_arrange=np.append(np.array([i]),indices_diff)
	perm_rearrange=np.zeros(n)

	for i in range(n):
		perm_rearrange[i]=np.argwhere(perm_arrange==i+1)[0][0]+1
	
	perm_rearrange=perm_rearrange.astype(int)
	Sy=np.matrix([[0,-1j],[1j,0]])
	Ry=expm(-1j*t*Sy/2)
	out_temp=tensor(Ry,[eye(2),n-1])
	out=syspermute(out_temp,perm_rearrange,dims)

	return np.matrix(out)


def Rz(t):

    # Last modified: 16 June 2018

    '''
    Generates the unitary rotation matrix about the Z axis on the Bloch sphere.
    '''

    Sz=np.matrix([[1,0],[0,-1]])
    return np.matrix(expm(-1j*t*Sz/2.))


def Rz_i(i,t,n):

	# Last modified: 16 June 2018
	'''
	Rotation about the Z axis on qubit i by angle t. The total number of
	qubits is n.
	'''

	dims=2*np.ones(n)
	dims=dims.astype(int)
	indices=np.linspace(1,n,n)
	indices_diff=np.setdiff1d(indices,i)
	perm_arrange=np.append(np.array([i]),indices_diff)
	perm_rearrange=np.zeros(n)

	for i in range(n):
		perm_rearrange[i]=np.argwhere(perm_arrange==i+1)[0][0]+1
	
	perm_rearrange=perm_rearrange.astype(int)
	Sz=np.matrix([[1,0],[0,-1]])
	Rz=expm(-1j*t*Sz/2)
	out_temp=tensor(Rz,[eye(2),n-1])
	out=syspermute(out_temp,perm_rearrange,dims)

	return np.matrix(out)


def H_i(i,n):

    # Last modified: 4 July 2019

    '''
    Applies the Hadamard gate on the ith qubit. n is the total
    number of qubits.
    '''

    dims=2*np.ones(n)
    dims=dims.astype(int)
    indices=np.linspace(1,n,n)
    indices_diff=np.setdiff1d(indices,i)
    perm_arrange=np.append(np.array([i]),indices_diff)
    perm_rearrange=np.zeros(n)

    for i in range(n):
        perm_rearrange[i]=np.argwhere(perm_arrange==i+1)[0][0]+1

    perm_rearrange=perm_rearrange.astype(int)
    H=(1/np.sqrt(2))*np.matrix([[1,1],[1,-1]])
    out_temp=tensor(H,[eye(2),n-1])
    out=syspermute(out_temp,perm_rearrange,dims)

    return np.matrix(out)


def entangling_unitary(n):
    
    # Last modified: 4 July 2019
    
    E=1
    
    for i in range(n):
        E=E*CNOT_ij(i+1,n+i+1,2*n)*H_i(i+1,2*n)
        
    
    return E



####################################################################################################################
######################################### QUANTUM ERROR CORRECTION #################################################
####################################################################################################################



def ThreeQubit_bit_flip_code():

    # Last modified: 23 September 2018

    '''
    Returns the encoding and recovery unitaries for the three-qubit bit-flip 
    quantum error-correction code. 

    Here, k=1 (number of qubits being encoded), n=3, and r=2 (number of 
    ancilla qubits used for recovery)
    '''

    CNOT12=CNOT_ij(1,2,3)
    CNOT13=CNOT_ij(1,3,3)

    V=CNOT13*CNOT12

    X=np.matrix([[0,1],[1,0]])

    CCNOT=tensor(ket(2,[0,0])*ket(2,[0,0]).H,eye(2))+tensor(ket(2,[0,1])*ket(2,[0,1]).H,eye(2))+tensor(ket(2,[1,0])*ket(2,[1,0]).H,eye(2))+tensor(ket(2,[1,1])*ket(2,[1,1]).H,X)
    CCNOT1=tensor(ket(2,[0,0])*ket(2,[0,0]).H,eye(2))+tensor(ket(2,[0,1])*ket(2,[0,1]).H,X)+tensor(ket(2,[1,0])*ket(2,[1,0]).H,eye(2))+tensor(ket(2,[1,1])*ket(2,[1,1]).H,eye(2))
    CCNOT2=tensor(ket(2,[0,0])*ket(2,[0,0]).H,eye(2))+tensor(ket(2,[0,1])*ket(2,[0,1]).H,eye(2))+tensor(ket(2,[1,0])*ket(2,[1,0]).H,X)+tensor(ket(2,[1,1])*ket(2,[1,1]).H,eye(2))
    
    CCNOT_541=syspermute(tensor(CCNOT,eye(2),eye(2)),[3,4,5,2,1],[2,2,2,2,2])
    CCNOT1_541=syspermute(tensor(CCNOT1,eye(2),eye(2)),[4,3,5,2,1],[2,2,2,2,2])
    CCNOT2_543=syspermute(tensor(CCNOT2,eye(2),eye(2)),[4,5,3,2,1],[2,2,2,2,2])


    W=CCNOT2_543*CCNOT1_541*CCNOT_541*CNOT_ij(3,5,5)*CNOT_ij(1,5,5)*CNOT_ij(2,4,5)*CNOT_ij(1,4,5)


    return V,W


def ThreeQubit_phase_flip_code():

    # Last modified: 23 September 2018

    '''
    Returns the encoding and recovery unitaries for the three-qubit phase-flip 
    quantum error-correction code. 

    Here, k=1 (number of qubits being encoded), n=3, and r=2 (number of 
    ancilla qubits used for recovery)
    '''

    V,W=ThreeQubit_bit_flip_code()

    H=(1./np.sqrt(2))*np.matrix([[1,1],[1,-1]])

    return tensor(H,H,H)*V, tensor(H,H,H,eye(2),eye(2))*W*tensor(H,H,H,eye(2),eye(2))


==> anc/second_order_QKD1_22Feb2021.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    117457,       2712]
NotebookOptionsPosition[    112238,       2615]
NotebookOutlinePosition[    112572,       2630]
CellTagsIndexPosition[    112529,       2627]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Set up for the apparatus", "Subsection",
 CellChangeTimes->{{3.7780030915153475`*^9, 3.778003211301735*^9}, {
  3.778003241969426*^9, 
  3.778003492314637*^9}},ExpressionUUID->"ad09cfef-4657-4c1c-ba5f-\
ea1b7350c40b"],

Cell[TextData[{
 "This section sets up the the various covariance m",
 StyleBox["atrix",
  IgnoreSpellCheck->True],
 " required in the analysis. \nWe begin with considering that Alice is \
sending a thermal state characterized by the photon number \"var\". The \
covariance matrix is (2*var+1) I, and the mean is 0. \nThe state is then send \
through an isometric extension of the thermal channel as given in Review \
article by Weedbrook et al. \nThen we calculate the covariance matrix of the \
marginal of Eve, and Bob, and the CM of the state with Eve when Bob performs \
a heterodyne measurement.  "
}], "Text",
 CellChangeTimes->{{3.7780030915153475`*^9, 3.778003211301735*^9}, {
  3.778003241969426*^9, 3.7780034429339805`*^9}, {3.778012016406237*^9, 
  3.7780120412309074`*^9}, {3.7793906437141147`*^9, 
  3.7793906484775295`*^9}},ExpressionUUID->"59129e05-c6ee-42d4-96fd-\
55e06d042de3"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global'*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "var", ",", "\[Eta]", ",", "x", ",", "z"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symplectic", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zerom", "=", " ", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "sets", " ", "up", " ", "a", " ", "zero", " ", "matrix"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"symplectic2", "=", " ", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"symplectic", ",", "zerom"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"zerom", ",", "symplectic"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onem", "=", " ", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "sets", " ", "up", " ", "a", " ", "2", "*", "2", " ", 
    "identity", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"sigmaz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{"2", "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"n", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}], "]"}]}]}], ";", " ", 
   RowBox[{"(*", 
    RowBox[{
    "Paramter", " ", "used", " ", "later", " ", "on", " ", "for", " ", "the", 
     " ", "non", " ", "diagonal", " ", "elements", " ", "of", " ", "squeezed",
      " ", "state"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "state", " ", "that", " ", "Alice", 
     " ", "sends"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"sigma1", "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "var"}], "+", "1"}], ")"}], "*", 
          RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", "zerom", ",", 
         "zerom"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"zerom", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], ")"}], "*", "onem"}], ",", 
         RowBox[{"y", "*", "sigmaz"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"zerom", ",", 
         RowBox[{"y", "*", "sigmaz"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], ")"}], "*", 
          RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}]}], "}"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "isometric", " ", "extension", " ", 
    "of", " ", "the", " ", "thermal", " ", "chanel"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"thermalchannel", "=", " ", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "onem"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", "\[Eta]"}], "]"}], "*", "onem"}], ",", "zerom"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "\[Eta]"}], "]"}]}], "*", "onem"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "\[Eta]", "]"}], "*", "onem"}], ",", "zerom"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"zerom", ",", "zerom", ",", "onem"}], "}"}]}], "}"}], "]"}]}],
    ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "covariance", " ", "matrix", " ", "of", " ", "the", " ", 
    "state", " ", "between", " ", "Bob", " ", "and", " ", 
    RowBox[{"Eve", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigma2", "=", " ", 
    RowBox[{"thermalchannel", ".", "sigma1", ".", 
     RowBox[{"Transpose", "[", "thermalchannel", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"CM", " ", "of", " ", "state", " ", "with", " ", "Eve"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigmae", "=", 
    RowBox[{"Take", "[", 
     RowBox[{"sigma2", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "CM", " ", "of", " ", "the", " ", "state", " ", "with", " ", "Bob"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigmab", "=", " ", 
    RowBox[{"Take", "[", 
     RowBox[{"sigma2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Correlations", " ", "between", " ", "Eve", " ", "and", " ", "Bob"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigmaeb", "=", 
    RowBox[{"Take", "[", 
     RowBox[{"sigma2", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "CM", " ", "of", " ", "the", " ", "state", " ", "with", " ", "Eve", " ", 
    "if", " ", "Bob", " ", "performs", " ", "a", " ", "heterodyne", " ", 
    RowBox[{"measurement", ".", " ", "This"}], " ", "is", " ", "independent", 
    " ", "of", " ", "the", " ", "measurement", " ", "outcome", " ", "on", " ", 
    RowBox[{"Bob", "'"}], "s", " ", 
    RowBox[{"side", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sigmaegivenb", " ", "=", " ", 
    RowBox[{"sigmae", " ", "-", " ", 
     RowBox[{"sigmaeb", ".", 
      RowBox[{"PseudoInverse", "[", 
       RowBox[{"sigmab", "+", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ".", 
      RowBox[{"Transpose", "[", "sigmaeb", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "probability", " ", "distribution", 
     " ", "over", " ", "x", " ", "and", " ", "z"}], ",", " ", 
    RowBox[{
    "which", " ", "are", " ", "the", " ", "outcomes", " ", "of", " ", "the", 
     " ", "herterodyne", " ", "detection"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prob1", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "z"}], "}"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"sigmab", "+", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "z", "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Pi", "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Det", "[", 
       RowBox[{"sigmab", " ", "+", " ", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"prob", " ", "=", " ", 
    RowBox[{
     RowBox[{"Exp", "[", "prob1", "]"}], "/", "norm"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Mean", " ", "vector", " ", "on", " ", 
    RowBox[{"Eve", "'"}], "s", " ", "side"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"meanvectoreve", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", "2", "]"}], 
    RowBox[{"sigmaeb", ".", 
     RowBox[{"PseudoInverse", "[", 
      RowBox[{"sigmab", "+", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{"{", "z", "}"}]}], "}"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7780030915153475`*^9, 3.778003185424569*^9}, {
   3.778003535377773*^9, 3.778003574240285*^9}, {3.7780040646971297`*^9, 
   3.7780040662830286`*^9}, {3.7780046052706943`*^9, 
   3.7780046876787643`*^9}, {3.778004748035058*^9, 3.7780047494352384`*^9}, {
   3.77801204749811*^9, 3.77801230395925*^9}, {3.778012335298561*^9, 
   3.778012343612554*^9}, {3.7780327870194736`*^9, 3.7780327876318097`*^9}, {
   3.778033015605325*^9, 3.7780330199976063`*^9}, {3.7780330798325553`*^9, 
   3.778033105569498*^9}, {3.778033159938078*^9, 3.778033183309352*^9}, {
   3.778099564526162*^9, 3.7780995774419093`*^9}, {3.7780996173384233`*^9, 
   3.7780996205543566`*^9}, {3.7780997125345716`*^9, 
   3.7780997132088776`*^9}, {3.7780999225748787`*^9, 
   3.7780999230994864`*^9}, {3.778110703750698*^9, 3.778110706039759*^9}, 
   3.7781111542376585`*^9, {3.7781116215680556`*^9, 3.7781116229883275`*^9}, {
   3.823037342224593*^9, 3.823037345403384*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b69d2ec1-213a-4e79-961b-889d208a2a77"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find the Key rate", "Subsection",
 CellChangeTimes->{{3.778004797487852*^9, 3.7780048280249*^9}, 
   3.778012374812481*^9, 3.778012407809735*^9, {3.778012497086215*^9, 
   3.7780125004467525`*^9}},ExpressionUUID->"7d96faf3-3fe9-46d6-bb6e-\
e5b7b93e4900"],

Cell["\<\
In this section, we calculate the key rate . Specify the mean photon number \
of the thermal channel, and the transmissivity. Then construct a table of \
possible variance, and hence the mean photon number of the thermal state that \
Alice sends. First we calculate the Holevo information. I(Y;E)= H(E)-H(E|Y). \
To find the the H(E), get the symplectic eigenvalues of the CM of the \
marginal of Eve\[CloseCurlyQuote]s state. Next, notice that the marginal CM \
does not depend on the particular outcome Y. Therefore, to calculate the \
second term, get the symplectic eigenvalues of the the conditional covariance \
matrix, which is obtainied above. Hence, obtain the holevo information. The \
Shannon  information is given as I(X;Y)=.5*Log2[1+SNR].  For thermal channel \
the SNR is: 2\[Eta]*var/(1+\[Eta]+2n(1-\[Eta])).Key rate is given as \
I(X;Y)-I(Y;E). Optimize this over the mean photon number of the thermal state \
being send. With this we obtain the key rate and the optimal variance. \
\>", "Text",
 CellChangeTimes->{{3.778004797487852*^9, 3.7780048280249*^9}, 
   3.778012374812481*^9, {3.778012413352458*^9, 3.778012761227103*^9}, {
   3.778032562852356*^9, 3.7780326187813835`*^9}, {3.7780327143489017`*^9, 
   3.7780327163226185`*^9}},ExpressionUUID->"f02637a1-a72c-4762-9ef7-\
b5f94dc4f241"]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "Subsection",
 CellChangeTimes->{{3.778004797487852*^9, 3.778004832257449*^9}, {
  3.778005034485738*^9, 
  3.778005037948414*^9}},ExpressionUUID->"449d0f44-a349-4eab-b302-\
f988d67d46d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]", "=", ".2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"var1", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{"Range", "[", 
     RowBox[{
      RowBox[{"10", "^", 
       RowBox[{"(", "0", ")"}]}], ",", "2", ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "3"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{".5", "*", 
      RowBox[{"(", 
       RowBox[{"qq", "+", "1"}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{".5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "+", "1"}], ")"}]}], "]"}]}], "-", 
     RowBox[{"0.5", "*", 
      RowBox[{"(", 
       RowBox[{"qq", "-", "1"}], ")"}], "*", 
      RowBox[{"Log2", "[", 
       RowBox[{"0.5", "*", 
        RowBox[{"(", 
         RowBox[{"qq", "-", "1"}], ")"}]}], "]"}]}]}], "/;", 
    RowBox[{"qq", ">", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hh", "[", "qq_", "]"}], ":=", " ", 
   RowBox[{"0", "/;", " ", 
    RowBox[{"qq", "<=", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"holevoinfo", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shannoninfo", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"keyrate1", "=", " ", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "var1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "<", 
     RowBox[{"Length", "[", "var1", "]"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"var", "=", 
      RowBox[{"var1", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ";", 
     RowBox[{"eigene", "=", " ", 
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"I", "*", 
        RowBox[{"symplectic2", ".", "sigmae"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eigene", "=", " ", 
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"I", "*", 
        RowBox[{"symplectic2", ".", "sigmae"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eigene1", "=", 
      RowBox[{"Abs", "[", "eigene", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eigeneb", "=", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"Eigenvalues", "[", 
        RowBox[{"I", "*", 
         RowBox[{"symplectic2", ".", "sigmaegivenb"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"entropye", "=", " ", 
      RowBox[{".5", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"hh", "[", 
          RowBox[{"eigene1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eigene1", "]"}]}], "}"}]}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"entropyegivenb", "=", " ", 
      RowBox[{".5", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"hh", "[", 
          RowBox[{"eigeneb", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "eigeneb", "]"}]}], "}"}]}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"holevoinfo", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "=", 
      RowBox[{"entropye", "-", "entropyegivenb"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"chi", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}], "/", "\[Eta]"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"shannoninfo", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "=", 
      RowBox[{"Log2", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "var"}], "+", "2", "+", "chi"}], ")"}]}], "+", 
          "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]", 
           RowBox[{"(", 
            RowBox[{"chi", "+", "1"}], ")"}]}], "+", "1"}], ")"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"keyrate1", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{".98", "*", 
        RowBox[{"shannoninfo", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "-", 
       RowBox[{"holevoinfo", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"keyrate", " ", "=", " ", 
   RowBox[{"Max", "[", "keyrate1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"largestvar", " ", "=", 
  RowBox[{"FirstPosition", "[", 
   RowBox[{"keyrate1", ",", "keyrate"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"maxvar", "=", 
  RowBox[{"N", "[", 
   RowBox[{"var1", "[", 
    RowBox[{"[", "largestvar", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"var", "=", 
  RowBox[{"maxvar", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.778004797487852*^9, 3.7780048434607863`*^9}, {
   3.7780048964028215`*^9, 3.7780049518587694`*^9}, {3.7780049880629916`*^9, 
   3.778004988856232*^9}, {3.7780050407331085`*^9, 3.778005079746209*^9}, {
   3.7780051284965515`*^9, 3.778005143103146*^9}, {3.778005195082652*^9, 
   3.778005216720453*^9}, {3.7780052628673368`*^9, 3.7780053823377523`*^9}, {
   3.778005419082556*^9, 3.7780055288130007`*^9}, {3.778005618727285*^9, 
   3.7780056996049595`*^9}, {3.778006367885621*^9, 3.778006495262953*^9}, {
   3.778010935358364*^9, 3.778010937323966*^9}, {3.778011046040176*^9, 
   3.7780110855180593`*^9}, {3.7780111723015423`*^9, 3.778011174074086*^9}, {
   3.7780112684552393`*^9, 3.778011311308504*^9}, {3.778011396276989*^9, 
   3.7780114925521193`*^9}, {3.7780115252664685`*^9, 3.778011591192913*^9}, {
   3.7780126912307477`*^9, 3.778012693542839*^9}, {3.778031089574034*^9, 
   3.77803114632854*^9}, {3.778032632250495*^9, 3.778032647347863*^9}, {
   3.77803410085614*^9, 3.778034101680936*^9}, {3.7780816332036943`*^9, 
   3.7780816624898624`*^9}, {3.778085383258703*^9, 3.7780853935212336`*^9}, 
   3.7780856003209243`*^9, {3.7780955786973505`*^9, 3.778095679092187*^9}, {
   3.7780995819501953`*^9, 3.7780996028705893`*^9}, {3.77809963363035*^9, 
   3.7780996603200893`*^9}, {3.7780996924735546`*^9, 
   3.7780996928652925`*^9}, {3.778099733680029*^9, 3.778099767069416*^9}, {
   3.7780998194475417`*^9, 3.778099819865284*^9}, {3.778099877622155*^9, 
   3.7780998949801764`*^9}, 3.77809992720924*^9, {3.778106333990774*^9, 
   3.778106334514884*^9}, {3.778107117493824*^9, 3.778107123600851*^9}, {
   3.7781077199641247`*^9, 3.7781077201813526`*^9}, {3.778107803353223*^9, 
   3.778107805502186*^9}, {3.7781123661527295`*^9, 3.778112437392845*^9}, {
   3.778113496979825*^9, 3.7781135091946554`*^9}, {3.778113606130274*^9, 
   3.7781136088505697`*^9}, {3.7794854010690427`*^9, 3.7794854466404314`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"dde66adb-205e-4583-936a-42015122bec5"],

Cell[BoxData[
 RowBox[{"{", "657", "}"}]], "Output",
 CellChangeTimes->{{3.7794854071303625`*^9, 3.7794854475843897`*^9}, 
   3.8230373626940203`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"2c3810e4-8752-4d87-9bae-1cfdab99ba15"],

Cell[BoxData[
 RowBox[{"{", "1.656`", "}"}]], "Output",
 CellChangeTimes->{{3.7794854071303625`*^9, 3.7794854475843897`*^9}, 
   3.823037362695685*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f0961a10-1ccc-4062-96a8-ae1c289a185d"],

Cell[BoxData["1.656`"], "Output",
 CellChangeTimes->{{3.7794854071303625`*^9, 3.7794854475843897`*^9}, 
   3.823037362696953*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"8c9e87b1-a786-4f6d-b655-9829df7079d7"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7794854347689347`*^9, 
  3.779485453747374*^9}},ExpressionUUID->"68ea55a2-bd83-4084-a611-\
f7c22a2a01d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Variance", "Subsection",
 CellChangeTimes->{{3.778004797487852*^9, 3.7780048434607863`*^9}, {
  3.7780048964028215`*^9, 3.7780049518587694`*^9}, {3.7780049880629916`*^9, 
  3.778004988856232*^9}, {3.7780050407331085`*^9, 3.778005079746209*^9}, {
  3.7780051284965515`*^9, 3.778005143103146*^9}, {3.778005195082652*^9, 
  3.778005216720453*^9}, {3.7780052628673368`*^9, 3.7780053823377523`*^9}, {
  3.778005419082556*^9, 3.7780055288130007`*^9}, {3.778005618727285*^9, 
  3.7780056996049595`*^9}, {3.778006367885621*^9, 3.778006495262953*^9}, {
  3.778010935358364*^9, 3.778010937323966*^9}, {3.778011046040176*^9, 
  3.7780110855180593`*^9}, {3.7780111723015423`*^9, 3.778011174074086*^9}, {
  3.7780112684552393`*^9, 3.778011311308504*^9}, {3.778011396276989*^9, 
  3.7780114925521193`*^9}, {3.7780115252664685`*^9, 3.778011605667206*^9}, {
  3.7780116802604504`*^9, 3.778011682473608*^9}, {3.7780127729686365`*^9, 
  3.778012774574092*^9}},ExpressionUUID->"27bfe6a9-2e2f-4e0e-8853-\
fde76c372cae"],

Cell["\<\
In this section, we find the second order terms. With the parameters of the \
thermal channel and the maximal variance that we obtained above, we can \
calculate the following: \
\>", "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXTNn/fMfqm8cD+/LewuiXz3m+QKiuap//wLR7CxN
/0G0Y9psML2gVJztJ5D+9OA7F4g+8JhfEET/9HksBKLFliZJgujPvOIyINry
4G1FEH3v3CkDEO2zJMkUREuxSDmD6Neu4X4g+kp0cQSIZgr/sxpEy2S92A2i
d5S/fvYbSL+L1XoOouU9D34B0R8nb/gJom2WdbL8Abk77hCYDprYJwCiXe6/
FAXREnc7FED0t1UTdUD0y7YVBiD6QORWKxA9J5TDBUSfUfcH00L/550B0Sde
HjoPotOCu6T/A+n49FJ5EA0AAByl+g==
  "],ExpressionUUID->"7ac1ab54-1e17-498c-8730-f1b432722e01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Grho", "=", " ", 
     RowBox[{"2", "*", "I", "*", 
      RowBox[{"symplectic2", ".", 
       RowBox[{"ArcCoth", "[", 
        RowBox[{"I", "*", 
         RowBox[{"sigmaegivenb", ".", "symplectic2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gsigma", " ", "=", " ", 
     RowBox[{"2", "*", "I", "*", 
      RowBox[{"symplectic2", ".", 
       RowBox[{"ArcCoth", "[", 
        RowBox[{"I", "*", 
         RowBox[{"sigmae", ".", "symplectic2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gamma1", "=", " ", 
     RowBox[{"Grho", "-", "Gsigma"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mean", " ", "=", " ", "meanvectoreve"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variance", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
         "sigmaegivenb", ".", "Gamma1", ".", "sigmaegivenb", ".", "Gamma1"}], 
         "]"}], "+", 
        RowBox[{"Tr", "[", 
         RowBox[{"(", 
          RowBox[{
          "Gamma1", ".", "symplectic2", ".", "Gamma1", ".", "symplectic2"}], 
          ")"}], "]"}], " ", "+", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"Transpose", "[", "mean", "]"}], ".", "Gsigma", ".", 
          "sigmaegivenb", ".", "Gsigma", ".", "mean"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"Log", "[", "2", "]"}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"finalvariance", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"prob", "*", "variance"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], 
     "]"}]}]}]}]], "Code",
 CellChangeTimes->{
  3.7780116979582043`*^9, {3.778011743004561*^9, 3.778011743769679*^9}, 
   3.7780327844682693`*^9, {3.778108425545434*^9, 3.778108458359842*^9}, {
   3.778108942051603*^9, 3.7781089963270817`*^9}, 3.7781090392630515`*^9, {
   3.778109250795949*^9, 3.7781092511687746`*^9}, {3.778109309243288*^9, 
   3.778109374524315*^9}, {3.778109516770135*^9, 3.7781095519260077`*^9}, {
   3.778109611286422*^9, 3.7781096122211127`*^9}, {3.778109672962572*^9, 
   3.778109719533337*^9}, {3.778112083385096*^9, 3.7781121090621347`*^9}, {
   3.778112139772727*^9, 3.778112140574939*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4e26b439-ab12-4a37-b2be-d4985fc841d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"-", "19.72836949084077`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.7794854749279003`*^9, 3.823037373735716*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"24e02b57-df54-49b2-8a4a-8cc6178444be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["onem"], "Input",
 CellChangeTimes->{{3.7794855188505664`*^9, 3.7794855210806074`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"5be415c9-e10c-4d39-a7e2-1c89db9f782b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.779485521407107*^9, 3.823037378571409*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"728c4d5b-df0d-4a73-bea8-644579bc84b0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relative entropy term", "Subsection",
 CellChangeTimes->{{3.778004797487852*^9, 3.7780048434607863`*^9}, {
  3.7780048964028215`*^9, 3.7780049518587694`*^9}, {3.7780049880629916`*^9, 
  3.778004988856232*^9}, {3.7780050407331085`*^9, 3.778005079746209*^9}, {
  3.7780051284965515`*^9, 3.778005143103146*^9}, {3.778005195082652*^9, 
  3.778005216720453*^9}, {3.7780052628673368`*^9, 3.7780053823377523`*^9}, {
  3.778005419082556*^9, 3.7780055288130007`*^9}, {3.778005618727285*^9, 
  3.7780056996049595`*^9}, {3.778006367885621*^9, 3.778006495262953*^9}, {
  3.778010935358364*^9, 3.778010937323966*^9}, {3.778011046040176*^9, 
  3.7780110855180593`*^9}, {3.7780111723015423`*^9, 3.778011174074086*^9}, {
  3.7780112684552393`*^9, 3.778011311308504*^9}, {3.778011396276989*^9, 
  3.7780114925521193`*^9}, {3.7780115252664685`*^9, 3.778011605667206*^9}, {
  3.7780116802604504`*^9, 3.7780116832509747`*^9}, {3.7780118725120792`*^9, 
  3.778011888559451*^9}},ExpressionUUID->"435e83b2-bf4f-40f9-9c9c-\
952ae113401f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Calculation", " ", "of", " ", "relative", " ", "entropy", " ", "of", " ", 
    "Gaussian", " ", 
    RowBox[{"states", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Zsigmae", "=", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"sigmae", "+", 
         RowBox[{"I", "*", "symplectic2"}]}], ")"}], "/", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zsigmaegivenb", "=", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"sigmaegivenb", "+", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}], "*", 
          RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "+", 
         RowBox[{"I", "*", "symplectic2"}]}], ")"}], "/", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"relativeentrop", "=", " ", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Zsigmae", "/", "Zsigmaegivenb"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"sigmaegivenb", ".", "Gamma1"}], "]"}], "/", "2"}], "+", 
       RowBox[{".5", "*", 
        RowBox[{
         RowBox[{"Transpose", "[", "mean", "]"}], ".", "Gsigma", ".", 
         "mean"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"finalrelativeterm", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"prob", "*", 
       RowBox[{"relativeentrop", "^", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.778004797487852*^9, 3.7780048434607863`*^9}, {
   3.7780048964028215`*^9, 3.7780049518587694`*^9}, {3.7780049880629916`*^9, 
   3.778004988856232*^9}, {3.7780050407331085`*^9, 3.778005079746209*^9}, {
   3.7780051284965515`*^9, 3.778005143103146*^9}, {3.778005195082652*^9, 
   3.778005216720453*^9}, {3.7780052628673368`*^9, 3.7780053823377523`*^9}, {
   3.778005419082556*^9, 3.7780055288130007`*^9}, {3.778005618727285*^9, 
   3.7780056996049595`*^9}, {3.778006367885621*^9, 3.778006495262953*^9}, {
   3.778010935358364*^9, 3.778010937323966*^9}, {3.778011046040176*^9, 
   3.7780110855180593`*^9}, {3.7780111723015423`*^9, 3.778011174074086*^9}, {
   3.7780112684552393`*^9, 3.778011311308504*^9}, {3.778011396276989*^9, 
   3.7780114925521193`*^9}, {3.7780115252664685`*^9, 3.778011605667206*^9}, {
   3.7780116802604504`*^9, 3.7780116832509747`*^9}, {3.7780118725120792`*^9, 
   3.7780119063808947`*^9}, 3.7781089203274326`*^9, {3.7781102957820244`*^9, 
   3.778110335636192*^9}, {3.778110461988557*^9, 3.77811051059932*^9}, {
   3.7781122572199583`*^9, 3.7781123274438586`*^9}, {3.7794851506421413`*^9, 
   3.779485172297185*^9}, {3.7794854826768723`*^9, 3.779485485052812*^9}, {
   3.779485542601634*^9, 3.7794855472655673`*^9}, {3.7794862735547037`*^9, 
   3.7794862740402675`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e40c7d67-5395-4dde-858d-8752e358cf7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"19.861266770090545`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
      RowBox[{"0.5`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"0.09492382665514161`", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2.2068504593042726`"}], "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2.482496738468234`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "z"}]}], 
           ")"}]}], "-", 
         RowBox[{"0.6952794276183135`", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.6526938071403763`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2.482496738468234`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "z"}]}], 
           ")"}]}], "-", 
         RowBox[{"0.6952794276183135`", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1.8860727455273865`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"0.6526938071403763`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "z"}]}], 
           ")"}], " ", "z"}], "-", 
         RowBox[{"0.09492382665514161`", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1.8860727455273865`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "x"}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2.2068504593042726`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "z"}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.779485509938512*^9, 3.7794855475471535`*^9, 
  3.7794862821278744`*^9, 3.823037383853077*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"1d586ed3-8b48-466d-be0c-3b8fa8e78983"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "187.72047617491197`", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.779485509938512*^9, 3.7794855475471535`*^9, 
  3.7794862821278744`*^9, 3.823037384063807*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"9e4f5c11-14d1-4234-8c32-183928a0d3e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final variance term for Eve and Bob\[CloseCurlyQuote]s result. ", \
"Subsubsection",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXTNn/fMfqm8cD+/LewuiXz3m+QKiuap//wLR7CxN
/0G0Y9psML2gVJztJ5D+9OA7F4g+8JhfEET/9HksBKLFliZJgujPvOIyINry
4G1FEH3v3CkDEO2zJMkUREuxSDmD6Neu4X4g+kp0cQSIZgr/sxpEy2S92A2i
d5S/fvYbSL+L1XoOouU9D34B0R8nb/gJom2WdbL8Abk77hCYDprYJwCiXe6/
FAXREnc7FED0t1UTdUD0y7YVBiD6QORWKxA9J5TDBUT/Yc8A01+SBGJAtOWC
BUkg+o7NxJO6am8cncSYToNoANIwo0A=
  "],ExpressionUUID->"2e317647-f56b-4dc2-9e53-b6b08bc7619b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalvariance", " ", "=", " ", 
  RowBox[{"finalvariance", "+", "finalrelativeterm", "-", 
   RowBox[{"keyrate", "^", "2"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXTNn/fMfqm8cD+/LewuiXz3m+QKiuap//wLR7CxN
/0G0Y9psML2gVJztJ5D+9OA7F4g+8JhfEET/9HksBKLFliZJgujPvOIyINry
4G1FEH3v3CkDEO2zJMkUREuxSDmD6Neu4X4g+kp0cQSIZgr/sxpEy2S92A2i
d5S/fvYbSL+L1XoOouU9D34B0R8nb/gJom2WdbL8Abk77hCYDprYJwCiXe6/
FAXREnc7FED0t1UTdUD0y7YVBiD6QORWKxA9J5TDBUT/Yc8A01+SBGJANH+O
czqIfmFxv11bDegedqkOEA0AwPWiOg==
  "],
 CellLabel->"In[42]:=",ExpressionUUID->"257bdbcf-e96e-40f6-a98e-a37271887016"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "167.97398122876547`", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.779485553959059*^9, 3.779486286729884*^9, 
  3.8230373871380873`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"9793e391-b726-481a-9ba2-15ea5c95a242"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.7780054767569866`*^9},ExpressionUUID->"383b8fa8-00ab-4075-948c-\
f6b347f5ba9b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Variance term for Alice and Bob\[CloseCurlyQuote]s result", "Subsection",
 CellChangeTimes->{{3.778004976185769*^9, 3.7780049964331803`*^9}, 
   3.7780052600408373`*^9, {3.7781131205978107`*^9, 
   3.77811313770753*^9}},ExpressionUUID->"5eb1b3b3-138e-4364-883a-\
8b4df364bc0d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"power", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Eta]", "*", "var"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", "n"}], "+", "1"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varianceclass", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"N", "[", 
       RowBox[{"Log2", "[", "E", "]"}], "]"}], ")"}], "^", "2"}], "*", 
    "power", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"power", "+", "2"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"power", "+", "1"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7781131482593822`*^9, 3.7781132624797335`*^9}, {
  3.778113344201067*^9, 3.7781134785991974`*^9}, {3.7781136599574614`*^9, 
  3.7781136859699116`*^9}, {3.7781166575376263`*^9, 3.7781166616191697`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"0507dcc8-bc84-4b27-866a-c114103cca88"],

Cell[CellGroupData[{

Cell["Final expression", "Subsubsection",
 CellChangeTimes->{{3.77811394569908*^9, 3.778114011247245*^9}, {
  3.77811494213824*^9, 3.7781149809510446`*^9}, {3.778115046118263*^9, 
  3.7781150704529843`*^9}, {3.7781166725668683`*^9, 3.7781166842091675`*^9}, {
  3.7781212321240234`*^9, 
  3.778121240204478*^9}},ExpressionUUID->"c5b66071-68b9-4617-879e-\
45ce73fde58f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]1", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "6"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]2", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "6"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cumulative1", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[Epsilon]1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cumulative2", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Epsilon]2", "^", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nc1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"10", "^", 
      RowBox[{"(", "8", ")"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", "10", ")"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", "8", ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff1", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "nc1", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"f", "=", "1"}], ",", 
    RowBox[{"f", "<", 
     RowBox[{
      RowBox[{"Length", "[", "nc1", "]"}], "+", "1"}]}], ",", 
    RowBox[{"f", "++"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ff1", "[", 
       RowBox[{"[", "f", "]"}], "]"}], "=", " ", 
      RowBox[{"keyrate", "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"nc1", "[", 
             RowBox[{"[", "f", "]"}], "]"}]}], ")"}], "*", "finalvariance"}], 
         "]"}], "*", "cumulative1"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"nc1", "[", 
             RowBox[{"[", "f", "]"}], "]"}]}], ")"}], "*", "varianceclass"}], 
         "]"}], "*", "cumulative2"}]}]}], ";"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ww", "=", 
   RowBox[{"Flatten", "[", "ff1", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kk", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"nc1", ",", "ww"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zz1", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"keyrate", ",", 
     RowBox[{"{", 
      RowBox[{"Length", "[", "nc1", "]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dd1", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"nc1", ",", "zz1"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.77811394569908*^9, 3.778114011247245*^9}, {
  3.77811494213824*^9, 3.7781149809510446`*^9}, {3.778115046118263*^9, 
  3.7781150704529843`*^9}, {3.7781166725668683`*^9, 3.7781166842091675`*^9}, {
  3.7781212321240234`*^9, 3.778121253213952*^9}, {3.779485568160318*^9, 
  3.7794855833486075`*^9}, {3.779485682487904*^9, 3.779485759954426*^9}, {
  3.779485801205534*^9, 3.77948584978398*^9}, {3.779486303747738*^9, 
  3.7794863393542423`*^9}, {3.7794871021451335`*^9, 3.7794871516389446`*^9}, {
  3.8230373968351803`*^9, 3.823037397023438*^9}, {3.82303767306474*^9, 
  3.823037673328292*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"2f4019ff-abcc-463d-be5f-9b78540ef5e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]1", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]2", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "8"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cumulative1", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[Epsilon]1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cumulative2", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Epsilon]2", "^", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nc1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"10", "^", 
      RowBox[{"(", "8", ")"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", "10", ")"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", "8", ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff1", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "nc1", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"f", "=", "1"}], ",", 
    RowBox[{"f", "<", 
     RowBox[{
      RowBox[{"Length", "[", "nc1", "]"}], "+", "1"}]}], ",", 
    RowBox[{"f", "++"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ff1", "[", 
       RowBox[{"[", "f", "]"}], "]"}], "=", " ", 
      RowBox[{"keyrate", "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"nc1", "[", 
             RowBox[{"[", "f", "]"}], "]"}]}], ")"}], "*", "finalvariance"}], 
         "]"}], "*", "cumulative1"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"nc1", "[", 
             RowBox[{"[", "f", "]"}], "]"}]}], ")"}], "*", "varianceclass"}], 
         "]"}], "*", "cumulative2"}]}]}], ";"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ww2", "=", 
   RowBox[{"Flatten", "[", "ff1", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kk2", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"nc1", ",", "ww2"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823037667885413*^9, 3.8230377004950933`*^9}, {
  3.823038151624262*^9, 3.8230381539302797`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"ad6f7c98-0243-44cf-9a63-75c056fbb0e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]1", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "10"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]2", "=", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "10"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cumulative1", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "\[Epsilon]1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cumulative2", "=", " ", 
   RowBox[{"InverseCDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{"\[Epsilon]2", "^", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nc1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"10", "^", 
      RowBox[{"(", "8", ")"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", "10", ")"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", "8", ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff1", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Length", "[", "nc1", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"f", "=", "1"}], ",", 
    RowBox[{"f", "<", 
     RowBox[{
      RowBox[{"Length", "[", "nc1", "]"}], "+", "1"}]}], ",", 
    RowBox[{"f", "++"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ff1", "[", 
       RowBox[{"[", "f", "]"}], "]"}], "=", " ", 
      RowBox[{"keyrate", "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"nc1", "[", 
             RowBox[{"[", "f", "]"}], "]"}]}], ")"}], "*", "finalvariance"}], 
         "]"}], "*", "cumulative1"}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"nc1", "[", 
             RowBox[{"[", "f", "]"}], "]"}]}], ")"}], "*", "varianceclass"}], 
         "]"}], "*", "cumulative2"}]}]}], ";"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ww3", "=", 
   RowBox[{"Flatten", "[", "ff1", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kk3", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"nc1", ",", "ww3"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823037713121936*^9, 3.8230377172290487`*^9}, {
  3.823038159708227*^9, 3.823038161685596*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"4df222b4-44e1-4ae1-a0c5-54fc796cfdb3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"dd1", ",", "kk", ",", "kk2", ",", "kk3"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Asymptotic key rate\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(1\)]\)=\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)=\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(1\)]\)=\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)=\!\(\*SuperscriptBox[\(10\), \(-8\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(1\)]\)=\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)=\!\(\*SuperscriptBox[\(10\), \(-10\)]\)\>\""}], "}"}], ",", 
      "Center"}], "]"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<Number of channel uses\>\"", ",", "\"\< \>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Key rate\>\"", ",", 
        "\"\<\[Eta]=.2 , \!\(\*SubscriptBox[\(N\), \
\(B\)]\)=\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "}"}]}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Bold", ",", "14"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQHXkpv8lQ7Y3jciOeZhDdk796Koi+s0x3GohmPO6x
GUTfUusH01tK/UTPaLxx1DhTJQGiF1y0kAPRAb9ylUE0l5ajNoi+VNesA6KD
CqYagujQVzctQPQsnpuOIHrDJxc3EH1j7s14EN0mGZUAoh0iH6SA6BWvt+WB
aPt77pUgOqnqQjeI/n61dwKI/uLfPB1Eyzz8MBtEu5pJzQHRVsmpC0F0SVDs
IhCtVBO8AkSnrKlYDaJP7Fu3F0SrrH2yD0QbHOY6DKJZKthPgujtAW+r71a/
cQyecr0RRG/KvLcYRIf0My0B0QALjJvM
  "],
 CellLabel->
  "In[165]:=",ExpressionUUID->"59b6af3e-f363-4b82-a51f-a5088a30aa9e"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxd000og3EcB/BnkpTSpERSm3KRw5SXww5MTrtMy8llEgcpFAeSSA4O0uTt
oLRyICWPUuZARJGsZmRoMvP+vpl5f/vLwf/7fWo9fXr2f/7/3+/3ffQVddaq
KEVRKsXv9/57dXqHTP1DNSkDxqWCP4+BR4+m6fksuMo1T/9fkt3e51uh9avw
vNGzTu9zyV7MrHTT+zdlF6batmi/bVgfV7ZD+3th/UfpHp1nH9bfWHx0vgNY
f2A+pPP6ZfvP0o/o/GCdzRGgeo5ll3vTTqg+sMMyfEr1nsH+q8nnVD9YVzh4
Qf24hP2diVfUH7DD0HtN/bqB/cfjb6l/YJ2++476eS9b3YgOUn/B7q7lIPU7
JDtY3BGi/oO1GtMDzQNsmP9+oPmEZZc0L4RpXo+y63NbH2l+YHvIGKF5gtXJ
twjN9wnqr557onk/Q/0ZTc80f7A2kPdCeQAbRiJgkY9XqL9sBizy8gb1JzWA
RX7Adk/2O+UJrPYEwSJfH1C/eQos8vYJ9cfUgkX+wNrlrC/KI9jQdg0W+fyG
+o0TYJFXpUiysyUHLPILXtvrA4s8g3fzw2CRb43siwErWOQd/BKeBov8g2Ot
CVGyxfcATlbrweL7+PcPdb5YlQ==
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJw10wtMU1cYB/C2IE+FKvJ+9ekcOIIvijoY340TRDI7RBywjQ6BFTKhTJgs
4DacVB6KMCYmLgKOPRB0A7YEWACp1CEvqeCgEBveICDSUqBQ2jLt6blJc/PL
7bnfOd/3v/SY5NA4ColEin39e3N/c10evAm+aVfiD8e0vof8O9QeM3s0cQe5
YqwWjMj3H9m34Of1ECdcfzDzBDmupxkiTuUv8Ibx/0VwwN6cOjSu93fFz8Uw
Zd7LSJrF69uBuXgouekVep7a1wlpY6k5dCV+Xw/M2/qdHlrVu9UjVgLvv/Vw
71Y1fv9TOBFyNXlAo3eAc3Q/eJz47GbIJq73DBZiPl+9SBbp11tGDkDdShTn
KyORof4gaAvqvvDfoneAJmwIhLc5bTITkWE/w1CaGayNMEPrX558DuTc2Y56
c5FhfzK4kJZhtGGB1suCR6DOSSHbtVVk2O8oxM4dNvffpvfoNGMMEr7kdxFW
IsP+xyD2zD87OdZ606LLx8FZ5XfdhSoynGcC7vnYVC8j8wZdJ8GKuqeydbvI
cL5JaOK6lmbt0Lv85E9TwE8VXPK1weedhk9DOt+ZRh5td5iBvAY2L38nPv8M
fNwWKt5ti+oHlLwAH97IUost7scseIqFqR/YofoNNnPQYe0vHrTD/ZmDy+/K
uVH2qL530TwElqi+GbLH/XoJlP28u6EOqH6l1QIYVWgY7Q64fwvwIDyMw3FE
9elXX8G2gRTPCkfcz0Wo7Lrhb+mkd023sRyemvRXJTvh/srh3EjJrxJkSU6b
HDwHaDwvZ9xvBRT1zZvmIsuPXlLAks6ifdQZ918Bi4oM8UEXvalkWIJ7PySz
clzwPJagZyHPTIrs3by5BL8Y0QvZrng+SohOiZcKkLlftyjBq75M0+iK57UM
7g+D7chuegsOXlyG8uNH/Y654fktQ8DF2Su5yIWKIysgTvKx7HLD81yBn0vG
hi3c0fnvq1dAKU41P+6O57sKFf+ercxGliQ0rsJfWtrjVnc8bxWMM73T1chy
droKIvmc9n00PH8VBNlYtyUgU8d91iDxv970MhrOwxpYT40s9yN7l66swTWT
TcKUjvOxDgW3Pkw6hMyN/HsdlB2JWYl0nBc1nJs8LbyFLLA7r4Ys4zJhBx3n
Rw2OFlH5KuTCvr0bUKT2us1i4DxtgKY/XMxFrimQb4BspNosk4HzpYHgwqqU
35AlwX9qQKi4YCJh4LxpgdI43bOGLDdJ0sLEesYTGhPnTwvZwvNWQcjUtj06
yNsiLk5i4jzq4E4rI/ZHZO9v53WQtc80u5GJ87kJzIg/NmTI3CNVm9Apce0h
s3BeSYRV0y4dC7kh4wCJaMzkFweycH5JhCbgVFEC8uOhYhJB43to8lg4zySi
VmQirUaWcpQkovOudHc3C+ebTOiME5fmkV/cCCUTbDeeryUb551M2PP9dG8j
rylrycQn7LOBQWycfzKRodphH49sFrqdQlw/IxB8z8bfA4VoXs8KL0d2qBFQ
iF6X/d1NbPx9UIiP2sOeSV/7fyDoah8=
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJw10w0wm3ccB/AnQTFUvL9EJCGzu8xGm7W9K1a/h77QM0F357xUh/TO6crK
1tK69mzUUFdnL8qGW9ex3kS0m+mcl8xrrd5iVy+lqJcQmiUEQcI0//yfu9xz
n3vyf/7/3+/3fdjxKeECKkEQifu/N/c311cj30OARj3o4dN2ArkaVoUTXDIX
+f5MPaTwfHl51fj5n7AcdHg9tglZ0NcMBRcE3tIe/H8xXPWSMOYlOt8qmeiA
RT+V26/jeH03BLhzflqeRs/TJb3Qn3CSQl/A7+uDvkPESpZM5zZu4iAMGNGI
QDl+/xBkz0f8UqTU2Z8eNwwR2p8dv1Dh/f4F8SNBovkmWm8W9RxIu+CQuC28
/wi0Kj66nbGD1mvOjYE7I/PrBC0+zzg8VvkwOXto/UroBAgfsQfaCLH+fJNA
u7HI+ZCqs/9k8BRYxMuklQZi/XmnIbGrM2DJUOfpBbcZeMb1krocEOvPPwM5
sxV0P2OdWXFVr8DVumnkrIlYX88s2J2V9AWb6nxhhDEHef9EX/V5S6yvbw5a
ZF6uTDOdq0LL5yFvSDO7gbxf7wIM8KJ62s3R/t2OUmDXd9XmWoj19Uvh0mR3
rP9BtL//d4vwZDayUIm8348lMFY8HS+zRPs32sjgvOe74740sb4/MqjPirQY
Ra7yLl6G5PEG2SUrsb5fKxDdJJrcQZ6uOfgaPs/XnM6xxv17DaK5P7JNbdD+
7EI58Ob4U3k2uJ//QUDMpzUGtjqLnhkqQL1Q5JZpi/urgPr+5sIV5MG8dgUs
eNmyo+1wv5UgdTtu14WsCMxWQmXQcNl79rj/SshvmZoqRqZRYBVqbawt1+zx
PFYhfYDOD3PQ2bt5bxXOVCq7f3PA81mDtGCTe0aOOvMzWtZgM6hgNtoRz0sF
R3rvdNYhpx7JUsE7bUejKU54firgPlhs4SPfVfqsw8tIgWmFE57nOriUysOW
kEW12+swnJQgPOyM57sByc+jeJnIg0lPNmCF56tqdcbz3gTamY8NDOmo/rev
bYIoQ/7ZKTqe/yZwA2P5t5Fpr46qIdfJTthFx3lQA+1Fwz1DF1R/xboa8syY
bHDB+diCmPErYTeQ+VG/b0GFu+exBhecl20YzeK8lCOn2qdtw9PkyjAPBs7P
NnC6In6IQb4rObQD5inpPcUMnKcdyI1rnOpEFhUpdsCDEb+sZuB8aYD94JSK
64rqD67TQPLoMDXGFedNC/lp9sxCZMWBy1qoK2/lN7ni/GlBYsqtXEKmtXvu
QvWL81YOTJzHXaixchYGIHvfXN6F+23911OYOJ97MKR5eKsMme/zcA/6viz/
u4OJ80qQAm7oaTly4/UPCLLV+ritAwvnlyA1wtL3TyD3jJUQpOU3V8ovsnCe
CTKM9WPcHeTRY2sEuaZuvvmYhfNNIb0/CSHGkBe/DaeQRpdL57UsnHcK2evY
znNj66xeq6eQxrxe+Uk2zj+FLPTLcU5CNgm3opLdnJq/Ctj4e6CSlnMdklpk
R1EqlayxCrk4wMbfB5UcPVdyTbHv/wFhx2wn
         "]]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJw10wlQE1cYB/BNRApSkRtCCIM4VLGIiFJUaOFbqhUiE4bLAVsCVmhlHES5
FTmsU0QrQil0qrXFIhUoxVAOoSPCCoXUEk3EikAoiUahQGhICEe4Cnl5O5PZ
+c3m7Xvf9/1387FTwbF0giCOr/7W7mvXxb5voWZDusSQ0e6DfAc6P1YbbUlA
LpfWQbOFh/fzYvz8HjiIpjI51cixglawDHWqr2jB/6cg45Oa0dlOrXOKxZ3g
SrBjOwV4fTe4nOWZiZ+h58lPH4Gy9ZT+/QH8PgE418mDG4a1bt9+XAgFzJxx
zSv8fhG8Ey6sbhzR2pfJ7YVwk/Z1xDje7xkcCjsbPylH640in0PqxZS0QgXe
vw8iG1zZSiVavxjaD01sVSZLjc8zAPNffNfGmEXrJzhi4O8Sh8nn8PmG4O+U
Q3E3NWj9UMAwHCBH97ou4vNKIO6D4NjyJa0lbxylEP9uiXplGZ9fCnkao9yD
BLVmB27ZS+iR7ocMGqWr5xUctfV0vE7XOrqPJQM2Vfukeh2lq08GUvbRtho9
rcs4N15DpXPyvlvrKV29byA8qYibr6+1pNtmBE7sC3GPe4vS1T8CEgPj0r0G
aH/f0lHIT6wNpxlSun78C3IfzXYKObrZfAyyxYH30jdQuv6MwcNq+bVtRmh/
t6JxcClf3i9CXu3XBADXwz3pbbR/pbEcvNUfyYw3Urr+yYF726XpNrLD5q8m
ITtzh56HMaXr53/QUt/n2I7M69FTwB63Hu7BTZSuvwoo6k+h85GFlzoUYJFb
dfiACaXr9xTIrrmfe4Cs+PDCFNRv5XTtNqV0/Z+CoRnWsQpkExooYX3lSpa5
GZ6HEkRX5P5ZyG6tK0qg/dM18doMz0cF6t6SggBzrYMyHqiAnyYIqTHH85oG
iWtulJGF1oke56fhTE3p488s8PymIWFGSVHIhVNeavh8Y3kowxLPUw1bG4lb
Cci8XzVqKP2rt42yxPOdAb2CRL6ZFar/RMsMdDr0CmOs8LxnYeGnZnktssIp
fRb4m5rcNVZ4/rMw6xT4m581qv/le3OwM3/l/BVrnIc5iPKP/lmE7PaDeg4S
5rZ4WdngfMxDxemd7AjkoMiGeThypkJ23QbnRQP2DiqLQeREqyQNiEoGRxkM
nB8NdF+9cPIIcuHTXQvQ+H7qL8UMnKcFCExt5j1G5hUoFoBu3f2lgS3O1yLU
yso9AVkYcHcRTgoHe9Jtcd6W4M7vVzl3kRX6CUtAtibyZbY4f0vQoD/gw2Ci
+jtclsGQ87D1MBPncRmGJh/5ZyO7ZY8vg+BHcpzHxPlcgYkJ5yopcpBX9QoU
RXheNrXDeSXIYb/Bb3yRm8/tIciIS35PEuxwfglyaSzK53tkfn8xQbIDJGN8
O5xngmSWQd808gtPFUGKe7sMHVg43zQyKyYnLwB5tCSYRm57ERiWzMJ5p5Gf
7pak3USeU9XRyNOm91V/sHD+aaTxn14CObJBsCmdlEYXGVja4++BTt6I51d5
IdvwEunk1x3dDTH2+PugkzzvkB15q/4fTd92Pg==
         "]]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
        1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[1.6]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         NCache[
          Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
        1.6]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, \
{}}}, InsetBox[
     TemplateBox[{
      "\"Asymptotic key rate\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)=\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)=\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(-8\\)]\\)\"",
       "\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)=\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(-10\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[Bold, 14], FontFamily -> "Arial"}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "90"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{"Bold", ",", "14"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.5, 0.5}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0.12527152273723935`},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Number of channel uses\"", TraditionalForm], 
      FormBox["\" \"", TraditionalForm]}, {
      FormBox["\"Key rate\"", TraditionalForm], 
      FormBox[
      "\"\[Eta]=.2 , \\!\\(\\*SubscriptBox[\\(N\\), \
\\(B\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\"", 
       TraditionalForm]}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->Directive[Bold, 14],
   Method->{
    "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 1.*^10}, {0.12527152273723935`, 0.13463081113075914`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Line[CompressedData["
1:eJxd000og3EcB/BnkpTSpERSm3KRw5SXww5MTrtMy8llEgcpFAeSSA4O0uTt
oLRyICWPUuZARJGsZmRoMvP+vpl5f/vLwf/7fWo9fXr2f/7/3+/3ffQVddaq
KEVRKsXv9/57dXqHTP1DNSkDxqWCP4+BR4+m6fksuMo1T/9fkt3e51uh9avw
vNGzTu9zyV7MrHTT+zdlF6batmi/bVgfV7ZD+3th/UfpHp1nH9bfWHx0vgNY
f2A+pPP6ZfvP0o/o/GCdzRGgeo5ll3vTTqg+sMMyfEr1nsH+q8nnVD9YVzh4
Qf24hP2diVfUH7DD0HtN/bqB/cfjb6l/YJ2++476eS9b3YgOUn/B7q7lIPU7
JDtY3BGi/oO1GtMDzQNsmP9+oPmEZZc0L4RpXo+y63NbH2l+YHvIGKF5gtXJ
twjN9wnqr557onk/Q/0ZTc80f7A2kPdCeQAbRiJgkY9XqL9sBizy8gb1JzWA
RX7Adk/2O+UJrPYEwSJfH1C/eQos8vYJ9cfUgkX+wNrlrC/KI9jQdg0W+fyG
+o0TYJFXpUiysyUHLPILXtvrA4s8g3fzw2CRb43siwErWOQd/BKeBov8g2Ot
CVGyxfcATlbrweL7+PcPdb5YlQ==
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Line[CompressedData["
1:eJw10wtMU1cYB/C2IE+FKvJ+9ekcOIIvijoY340TRDI7RBywjQ6BFTKhTJgs
4DacVB6KMCYmLgKOPRB0A7YEWACp1CEvqeCgEBveICDSUqBQ2jLt6blJc/PL
7bnfOd/3v/SY5NA4ColEin39e3N/c10evAm+aVfiD8e0vof8O9QeM3s0cQe5
YqwWjMj3H9m34Of1ECdcfzDzBDmupxkiTuUv8Ibx/0VwwN6cOjSu93fFz8Uw
Zd7LSJrF69uBuXgouekVep7a1wlpY6k5dCV+Xw/M2/qdHlrVu9UjVgLvv/Vw
71Y1fv9TOBFyNXlAo3eAc3Q/eJz47GbIJq73DBZiPl+9SBbp11tGDkDdShTn
KyORof4gaAvqvvDfoneAJmwIhLc5bTITkWE/w1CaGayNMEPrX558DuTc2Y56
c5FhfzK4kJZhtGGB1suCR6DOSSHbtVVk2O8oxM4dNvffpvfoNGMMEr7kdxFW
IsP+xyD2zD87OdZ606LLx8FZ5XfdhSoynGcC7vnYVC8j8wZdJ8GKuqeydbvI
cL5JaOK6lmbt0Lv85E9TwE8VXPK1weedhk9DOt+ZRh5td5iBvAY2L38nPv8M
fNwWKt5ti+oHlLwAH97IUost7scseIqFqR/YofoNNnPQYe0vHrTD/ZmDy+/K
uVH2qL530TwElqi+GbLH/XoJlP28u6EOqH6l1QIYVWgY7Q64fwvwIDyMw3FE
9elXX8G2gRTPCkfcz0Wo7Lrhb+mkd023sRyemvRXJTvh/srh3EjJrxJkSU6b
HDwHaDwvZ9xvBRT1zZvmIsuPXlLAks6ifdQZ918Bi4oM8UEXvalkWIJ7PySz
clzwPJagZyHPTIrs3by5BL8Y0QvZrng+SohOiZcKkLlftyjBq75M0+iK57UM
7g+D7chuegsOXlyG8uNH/Y654fktQ8DF2Su5yIWKIysgTvKx7HLD81yBn0vG
hi3c0fnvq1dAKU41P+6O57sKFf+ercxGliQ0rsJfWtrjVnc8bxWMM73T1chy
droKIvmc9n00PH8VBNlYtyUgU8d91iDxv970MhrOwxpYT40s9yN7l66swTWT
TcKUjvOxDgW3Pkw6hMyN/HsdlB2JWYl0nBc1nJs8LbyFLLA7r4Ys4zJhBx3n
Rw2OFlH5KuTCvr0bUKT2us1i4DxtgKY/XMxFrimQb4BspNosk4HzpYHgwqqU
35AlwX9qQKi4YCJh4LxpgdI43bOGLDdJ0sLEesYTGhPnTwvZwvNWQcjUtj06
yNsiLk5i4jzq4E4rI/ZHZO9v53WQtc80u5GJ87kJzIg/NmTI3CNVm9Apce0h
s3BeSYRV0y4dC7kh4wCJaMzkFweycH5JhCbgVFEC8uOhYhJB43to8lg4zySi
VmQirUaWcpQkovOudHc3C+ebTOiME5fmkV/cCCUTbDeeryUb551M2PP9dG8j
rylrycQn7LOBQWycfzKRodphH49sFrqdQlw/IxB8z8bfA4VoXs8KL0d2qBFQ
iF6X/d1NbPx9UIiP2sOeSV/7fyDoah8=
          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Line[CompressedData["
1:eJw10w0wm3ccB/AnQTFUvL9EJCGzu8xGm7W9K1a/h77QM0F357xUh/TO6crK
1tK69mzUUFdnL8qGW9ex3kS0m+mcl8xrrd5iVy+lqJcQmiUEQcI0//yfu9xz
n3vyf/7/3+/3fdjxKeECKkEQifu/N/c311cj30OARj3o4dN2ArkaVoUTXDIX
+f5MPaTwfHl51fj5n7AcdHg9tglZ0NcMBRcE3tIe/H8xXPWSMOYlOt8qmeiA
RT+V26/jeH03BLhzflqeRs/TJb3Qn3CSQl/A7+uDvkPESpZM5zZu4iAMGNGI
QDl+/xBkz0f8UqTU2Z8eNwwR2p8dv1Dh/f4F8SNBovkmWm8W9RxIu+CQuC28
/wi0Kj66nbGD1mvOjYE7I/PrBC0+zzg8VvkwOXto/UroBAgfsQfaCLH+fJNA
u7HI+ZCqs/9k8BRYxMuklQZi/XmnIbGrM2DJUOfpBbcZeMb1krocEOvPPwM5
sxV0P2OdWXFVr8DVumnkrIlYX88s2J2V9AWb6nxhhDEHef9EX/V5S6yvbw5a
ZF6uTDOdq0LL5yFvSDO7gbxf7wIM8KJ62s3R/t2OUmDXd9XmWoj19Uvh0mR3
rP9BtL//d4vwZDayUIm8348lMFY8HS+zRPs32sjgvOe74740sb4/MqjPirQY
Ra7yLl6G5PEG2SUrsb5fKxDdJJrcQZ6uOfgaPs/XnM6xxv17DaK5P7JNbdD+
7EI58Ob4U3k2uJ//QUDMpzUGtjqLnhkqQL1Q5JZpi/urgPr+5sIV5MG8dgUs
eNmyo+1wv5UgdTtu14WsCMxWQmXQcNl79rj/SshvmZoqRqZRYBVqbawt1+zx
PFYhfYDOD3PQ2bt5bxXOVCq7f3PA81mDtGCTe0aOOvMzWtZgM6hgNtoRz0sF
R3rvdNYhpx7JUsE7bUejKU54firgPlhs4SPfVfqsw8tIgWmFE57nOriUysOW
kEW12+swnJQgPOyM57sByc+jeJnIg0lPNmCF56tqdcbz3gTamY8NDOmo/rev
bYIoQ/7ZKTqe/yZwA2P5t5Fpr46qIdfJTthFx3lQA+1Fwz1DF1R/xboa8syY
bHDB+diCmPErYTeQ+VG/b0GFu+exBhecl20YzeK8lCOn2qdtw9PkyjAPBs7P
NnC6In6IQb4rObQD5inpPcUMnKcdyI1rnOpEFhUpdsCDEb+sZuB8aYD94JSK
64rqD67TQPLoMDXGFedNC/lp9sxCZMWBy1qoK2/lN7ni/GlBYsqtXEKmtXvu
QvWL81YOTJzHXaixchYGIHvfXN6F+23911OYOJ97MKR5eKsMme/zcA/6viz/
u4OJ80qQAm7oaTly4/UPCLLV+ritAwvnlyA1wtL3TyD3jJUQpOU3V8ovsnCe
CTKM9WPcHeTRY2sEuaZuvvmYhfNNIb0/CSHGkBe/DaeQRpdL57UsnHcK2evY
znNj66xeq6eQxrxe+Uk2zj+FLPTLcU5CNgm3opLdnJq/Ctj4e6CSlnMdklpk
R1EqlayxCrk4wMbfB5UcPVdyTbHv/wFhx2wn
          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Line[CompressedData["
1:eJw10wlQE1cYB/BNRApSkRtCCIM4VLGIiFJUaOFbqhUiE4bLAVsCVmhlHES5
FTmsU0QrQil0qrXFIhUoxVAOoSPCCoXUEk3EikAoiUahQGhICEe4Cnl5O5PZ
+c3m7Xvf9/1387FTwbF0giCOr/7W7mvXxb5voWZDusSQ0e6DfAc6P1YbbUlA
LpfWQbOFh/fzYvz8HjiIpjI51cixglawDHWqr2jB/6cg45Oa0dlOrXOKxZ3g
SrBjOwV4fTe4nOWZiZ+h58lPH4Gy9ZT+/QH8PgE418mDG4a1bt9+XAgFzJxx
zSv8fhG8Ey6sbhzR2pfJ7YVwk/Z1xDje7xkcCjsbPylH640in0PqxZS0QgXe
vw8iG1zZSiVavxjaD01sVSZLjc8zAPNffNfGmEXrJzhi4O8Sh8nn8PmG4O+U
Q3E3NWj9UMAwHCBH97ou4vNKIO6D4NjyJa0lbxylEP9uiXplGZ9fCnkao9yD
BLVmB27ZS+iR7ocMGqWr5xUctfV0vE7XOrqPJQM2Vfukeh2lq08GUvbRtho9
rcs4N15DpXPyvlvrKV29byA8qYibr6+1pNtmBE7sC3GPe4vS1T8CEgPj0r0G
aH/f0lHIT6wNpxlSun78C3IfzXYKObrZfAyyxYH30jdQuv6MwcNq+bVtRmh/
t6JxcClf3i9CXu3XBADXwz3pbbR/pbEcvNUfyYw3Urr+yYF726XpNrLD5q8m
ITtzh56HMaXr53/QUt/n2I7M69FTwB63Hu7BTZSuvwoo6k+h85GFlzoUYJFb
dfiACaXr9xTIrrmfe4Cs+PDCFNRv5XTtNqV0/Z+CoRnWsQpkExooYX3lSpa5
GZ6HEkRX5P5ZyG6tK0qg/dM18doMz0cF6t6SggBzrYMyHqiAnyYIqTHH85oG
iWtulJGF1oke56fhTE3p488s8PymIWFGSVHIhVNeavh8Y3kowxLPUw1bG4lb
Cci8XzVqKP2rt42yxPOdAb2CRL6ZFar/RMsMdDr0CmOs8LxnYeGnZnktssIp
fRb4m5rcNVZ4/rMw6xT4m581qv/le3OwM3/l/BVrnIc5iPKP/lmE7PaDeg4S
5rZ4WdngfMxDxemd7AjkoMiGeThypkJ23QbnRQP2DiqLQeREqyQNiEoGRxkM
nB8NdF+9cPIIcuHTXQvQ+H7qL8UMnKcFCExt5j1G5hUoFoBu3f2lgS3O1yLU
yso9AVkYcHcRTgoHe9Jtcd6W4M7vVzl3kRX6CUtAtibyZbY4f0vQoD/gw2Ci
+jtclsGQ87D1MBPncRmGJh/5ZyO7ZY8vg+BHcpzHxPlcgYkJ5yopcpBX9QoU
RXheNrXDeSXIYb/Bb3yRm8/tIciIS35PEuxwfglyaSzK53tkfn8xQbIDJGN8
O5xngmSWQd808gtPFUGKe7sMHVg43zQyKyYnLwB5tCSYRm57ERiWzMJ5p5Gf
7pak3USeU9XRyNOm91V/sHD+aaTxn14CObJBsCmdlEYXGVja4++BTt6I51d5
IdvwEunk1x3dDTH2+PugkzzvkB15q/4fTd92Pg==
          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]]}}, {{
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[
          1.6]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]]}, {
         Directive[
          PointSize[
           Rational[1, 90]], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[
          1.6]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, \
{}}}, {DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0.12527152273723935`}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Number of channel uses", " "}, {
        "Key rate", 
         "\[Eta]=.2 , \!\(\*SubscriptBox[\(N\), \
\(B\)]\)=\!\(\*SuperscriptBox[\(10\), \(-2\)]\)"}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> Directive[Bold, 14], 
      Method -> {
       "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 1.*^10}, {0.12527152273723935`, 
        0.13463081113075914`}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[
          Rational[1, 90]], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]]}, {
       "Asymptotic key rate", 
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)=\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)=\!\(\*SuperscriptBox[\(10\), \(-6\)]\)", 
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)=\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)=\!\(\*SuperscriptBox[\(10\), \(-8\)]\)", 
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)=\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)=\!\(\*SuperscriptBox[\(10\), \(-10\)]\)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True}, LabelStyle -> Directive[Bold, 14], 
       LegendLayout -> {"Column", {Automatic, 5}}]], Center, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.8230376179818697`*^9, 3.8230377287068577`*^9, 
  3.8230381646237297`*^9, 3.823038703771262*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"b8633ae8-c867-4577-9853-3512792912aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["kk"], "Input",
 CellChangeTimes->{{3.823037752408985*^9, 3.8230377568304996`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"d6b11bb2-fb62-4b04-b957-c0aa0548b1b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100000000", ",", "0.1279976845388917`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200000000", ",", "0.12994048233718083`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"300000000", ",", "0.13080117370737562`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"400000000", ",", "0.1313142478348254`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"500000000", ",", "0.13166438673820371`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"600000000", ",", "0.1319228485391989`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"700000000", ",", "0.13212372493406047`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"800000000", ",", "0.13228564673397`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"900000000", ",", "0.13241976893347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000000000", ",", "0.13253323232690603`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1100000000", ",", "0.13263084821329066`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1200000000", ",", "0.13271599241906737`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1300000000", ",", "0.1327911128197113`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1400000000", ",", "0.13285803348005434`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1500000000", ",", "0.1329181452091866`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1600000000", ",", "0.13297252948279228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1700000000", ",", "0.13302204162685544`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1800000000", ",", "0.13306736819956638`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1900000000", ",", "0.13310906752582954`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2000000000", ",", "0.13314759893448144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2100000000", ",", "0.13318334424021355`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2200000000", ",", "0.13321662378969557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2300000000", ",", "0.1332477086260895`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2400000000", ",", "0.13327682983497902`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2500000000", ",", "0.13330418581238565`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2600000000", ",", "0.13332994797967979`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2700000000", ",", "0.13335426532296463`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2800000000", ",", "0.1333772680324098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2900000000", ",", "0.13339907044511112`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3000000000", ",", "0.1334197734437081`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3100000000", ",", "0.13343946642584498`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3200000000", ",", "0.1334582289323646`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3300000000", ",", "0.13347613200198943`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3400000000", ",", "0.13349323930518273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3500000000", ",", "0.13350960809850523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3600000000", ",", "0.13352529003211455`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3700000000", ",", "0.1335403318363879`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3800000000", ",", "0.13355477590848613`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3900000000", ",", "0.13356866081564797`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4000000000", ",", "0.13358202172883257`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4100000000", ",", "0.13359489079782386`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4200000000", ",", "0.13360729747691136`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4300000000", ",", "0.13361926880866418`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4400000000", ",", "0.13363082967202491`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4500000000", ",", "0.13364200299990733`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4600000000", ",", "0.13365280997063114`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4700000000", ",", "0.13366327017683194`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4800000000", ",", "0.13367340177491324`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4900000000", ",", "0.13368322161763524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5000000000", ",", "0.13369274537204348`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5100000000", ",", "0.13370198762461627`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5200000000", ",", "0.13371096197523522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5300000000", ",", "0.13371968112135718`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5400000000", ",", "0.1337281569335724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5500000000", ",", "0.1337364005235715`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5600000000", ",", "0.13374442230540673`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5700000000", ",", "0.13375223205081543`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5800000000", ",", "0.13375983893927407`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5900000000", ",", "0.13376725160336597`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6000000000", ",", "0.13377447816997287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6100000000", ",", "0.1337815262977365`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6200000000", ",", "0.13378840321118363`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6300000000", ",", "0.1337951157318596`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6400000000", ",", "0.1338016703067757`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6500000000", ",", "0.13380807303444026`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6600000000", ",", "0.13381432968871151`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6700000000", ",", "0.13382044574068566`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6800000000", ",", "0.13382642637880732`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6900000000", ",", "0.13383227652737126`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7000000000", ",", "0.13383800086356548`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7100000000", ",", "0.13384360383318852`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7200000000", ",", "0.13384908966516276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7300000000", ",", "0.13385446238494983`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7400000000", ",", "0.1338597258269657`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7500000000", ",", "0.13386488364608243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7600000000", ",", "0.13386993932829433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7700000000", ",", "0.13387489620062015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7800000000", ",", "0.13387975744030461`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7900000000", ",", "0.13388452608337706`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8000000000", ",", "0.13388920503262028`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8100000000", ",", "0.1338937970649961`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8200000000", ",", "0.1338983048385716`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8300000000", ",", "0.13390273089898488`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8400000000", ",", "0.13390707768548635`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8500000000", ",", "0.13391134753658768`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8600000000", ",", "0.1339155426953486`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8700000000", ",", "0.13391966531432845`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8800000000", ",", "0.13392371746022735`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8900000000", ",", "0.13392770111823982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9000000000", ",", "0.13393161819614144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9100000000", ",", "0.133935470528128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9200000000", ",", "0.1339392598784243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9300000000", ",", "0.13394298794467932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9400000000", ",", "0.13394665636116151`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9500000000", ",", "0.1339502667017695`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9600000000", ",", "0.13395382048286905`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9700000000", ",", "0.13395731916596929`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9800000000", ",", "0.13396076416024796`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9900000000", ",", "0.13396415682493631`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000000000", ",", "0.1339674984715724`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.823037753627117*^9, 3.823037757103898*^9}},
 CellLabel->"Out[98]=",ExpressionUUID->"a9f06aa9-d656-4573-912e-899b6a6f4c76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["nc1"], "Input",
 CellChangeTimes->{{3.823037776355947*^9, 3.823037776738618*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"d70694fc-0d4b-4d1b-8688-b260d99f2c91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "100000000", ",", "200000000", ",", "300000000", ",", "400000000", ",", 
   "500000000", ",", "600000000", ",", "700000000", ",", "800000000", ",", 
   "900000000", ",", "1000000000", ",", "1100000000", ",", "1200000000", ",", 
   "1300000000", ",", "1400000000", ",", "1500000000", ",", "1600000000", ",",
    "1700000000", ",", "1800000000", ",", "1900000000", ",", "2000000000", 
   ",", "2100000000", ",", "2200000000", ",", "2300000000", ",", "2400000000",
    ",", "2500000000", ",", "2600000000", ",", "2700000000", ",", 
   "2800000000", ",", "2900000000", ",", "3000000000", ",", "3100000000", ",",
    "3200000000", ",", "3300000000", ",", "3400000000", ",", "3500000000", 
   ",", "3600000000", ",", "3700000000", ",", "3800000000", ",", "3900000000",
    ",", "4000000000", ",", "4100000000", ",", "4200000000", ",", 
   "4300000000", ",", "4400000000", ",", "4500000000", ",", "4600000000", ",",
    "4700000000", ",", "4800000000", ",", "4900000000", ",", "5000000000", 
   ",", "5100000000", ",", "5200000000", ",", "5300000000", ",", "5400000000",
    ",", "5500000000", ",", "5600000000", ",", "5700000000", ",", 
   "5800000000", ",", "5900000000", ",", "6000000000", ",", "6100000000", ",",
    "6200000000", ",", "6300000000", ",", "6400000000", ",", "6500000000", 
   ",", "6600000000", ",", "6700000000", ",", "6800000000", ",", "6900000000",
    ",", "7000000000", ",", "7100000000", ",", "7200000000", ",", 
   "7300000000", ",", "7400000000", ",", "7500000000", ",", "7600000000", ",",
    "7700000000", ",", "7800000000", ",", "7900000000", ",", "8000000000", 
   ",", "8100000000", ",", "8200000000", ",", "8300000000", ",", "8400000000",
    ",", "8500000000", ",", "8600000000", ",", "8700000000", ",", 
   "8800000000", ",", "8900000000", ",", "9000000000", ",", "9100000000", ",",
    "9200000000", ",", "9300000000", ",", "9400000000", ",", "9500000000", 
   ",", "9600000000", ",", "9700000000", ",", "9800000000", ",", "9900000000",
    ",", "10000000000"}], "}"}]], "Output",
 CellChangeTimes->{3.823037777170516*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"f30c5495-de16-4b31-96e4-49de0a744da7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["zz1"], "Input",
 CellChangeTimes->{{3.823038089409904*^9, 3.823038103823914*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"842dd275-670a-4bd3-b5ae-636afa52a74c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`", ",", 
   "0.13463081113075914`", ",", "0.13463081113075914`"}], "}"}]], "Output",
 CellChangeTimes->{{3.823038090130731*^9, 3.823038104241081*^9}},
 CellLabel->
  "Out[101]=",ExpressionUUID->"dfc95deb-f96e-4615-9805-7d3858b8c57e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ww"], "Input",
 CellChangeTimes->{{3.8230381695907917`*^9, 3.823038169741598*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"61eb4a22-a1ff-4158-ad7d-200ddbb3c176"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1279976845388917`", ",", "0.12994048233718083`", ",", 
   "0.13080117370737562`", ",", "0.1313142478348254`", ",", 
   "0.13166438673820371`", ",", "0.1319228485391989`", ",", 
   "0.13212372493406047`", ",", "0.13228564673397`", ",", "0.13241976893347`",
    ",", "0.13253323232690603`", ",", "0.13263084821329066`", ",", 
   "0.13271599241906737`", ",", "0.1327911128197113`", ",", 
   "0.13285803348005434`", ",", "0.1329181452091866`", ",", 
   "0.13297252948279228`", ",", "0.13302204162685544`", ",", 
   "0.13306736819956638`", ",", "0.13310906752582954`", ",", 
   "0.13314759893448144`", ",", "0.13318334424021355`", ",", 
   "0.13321662378969557`", ",", "0.1332477086260895`", ",", 
   "0.13327682983497902`", ",", "0.13330418581238565`", ",", 
   "0.13332994797967979`", ",", "0.13335426532296463`", ",", 
   "0.1333772680324098`", ",", "0.13339907044511112`", ",", 
   "0.1334197734437081`", ",", "0.13343946642584498`", ",", 
   "0.1334582289323646`", ",", "0.13347613200198943`", ",", 
   "0.13349323930518273`", ",", "0.13350960809850523`", ",", 
   "0.13352529003211455`", ",", "0.1335403318363879`", ",", 
   "0.13355477590848613`", ",", "0.13356866081564797`", ",", 
   "0.13358202172883257`", ",", "0.13359489079782386`", ",", 
   "0.13360729747691136`", ",", "0.13361926880866418`", ",", 
   "0.13363082967202491`", ",", "0.13364200299990733`", ",", 
   "0.13365280997063114`", ",", "0.13366327017683194`", ",", 
   "0.13367340177491324`", ",", "0.13368322161763524`", ",", 
   "0.13369274537204348`", ",", "0.13370198762461627`", ",", 
   "0.13371096197523522`", ",", "0.13371968112135718`", ",", 
   "0.1337281569335724`", ",", "0.1337364005235715`", ",", 
   "0.13374442230540673`", ",", "0.13375223205081543`", ",", 
   "0.13375983893927407`", ",", "0.13376725160336597`", ",", 
   "0.13377447816997287`", ",", "0.1337815262977365`", ",", 
   "0.13378840321118363`", ",", "0.1337951157318596`", ",", 
   "0.1338016703067757`", ",", "0.13380807303444026`", ",", 
   "0.13381432968871151`", ",", "0.13382044574068566`", ",", 
   "0.13382642637880732`", ",", "0.13383227652737126`", ",", 
   "0.13383800086356548`", ",", "0.13384360383318852`", ",", 
   "0.13384908966516276`", ",", "0.13385446238494983`", ",", 
   "0.1338597258269657`", ",", "0.13386488364608243`", ",", 
   "0.13386993932829433`", ",", "0.13387489620062015`", ",", 
   "0.13387975744030461`", ",", "0.13388452608337706`", ",", 
   "0.13388920503262028`", ",", "0.1338937970649961`", ",", 
   "0.1338983048385716`", ",", "0.13390273089898488`", ",", 
   "0.13390707768548635`", ",", "0.13391134753658768`", ",", 
   "0.1339155426953486`", ",", "0.13391966531432845`", ",", 
   "0.13392371746022735`", ",", "0.13392770111823982`", ",", 
   "0.13393161819614144`", ",", "0.133935470528128`", ",", 
   "0.1339392598784243`", ",", "0.13394298794467932`", ",", 
   "0.13394665636116151`", ",", "0.1339502667017695`", ",", 
   "0.13395382048286905`", ",", "0.13395731916596929`", ",", 
   "0.13396076416024796`", ",", "0.13396415682493631`", ",", 
   "0.1339674984715724`"}], "}"}]], "Output",
 CellChangeTimes->{3.823038170015188*^9, 3.823038713483164*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"4fe409ca-58c4-4e8d-b5ee-6e611451d6e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ww2"], "Input",
 CellChangeTimes->{{3.823038215911812*^9, 3.823038216273758*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"2afd130b-47d9-4107-874b-baaade8bae90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1268051643728275`", ",", "0.12909724324105515`", ",", 
   "0.13011267186848438`", ",", "0.1307179877517933`", ",", 
   "0.13113107550703193`", ",", "0.1314360042200595`", ",", 
   "0.13167299467794114`", ",", "0.13186402718590715`", ",", 
   "0.13202226221144858`", ",", "0.1321561243388615`", ",", 
   "0.13227128985458456`", ",", "0.13237174149962178`", ",", 
   "0.13246036723465213`", ",", "0.1325393190594664`", ",", 
   "0.1326102378263077`", ",", "0.1326743994412762`", ",", 
   "0.13273281300301062`", ",", "0.1327862885008578`", ",", 
   "0.13283548463677647`", ",", "0.13288094331889555`", ",", 
   "0.13292311500551116`", ",", "0.13296237763602214`", ",", 
   "0.13299905098241138`", ",", "0.1330334076754093`", ",", 
   "0.13306568177917283`", ",", "0.13309607553363692`", ",", 
   "0.1331247647100009`", ",", "0.13315190290435014`", ",", 
   "0.13317762500959085`", ",", "0.13320205004529703`", ",", 
   "0.133225283481246`", ",", "0.13324741915833316`", ",", 
   "0.1332685408868011`", ",", "0.13328872378394882`", ",", 
   "0.13330803540006547`", ",", "0.13332653667110386`", ",", 
   "0.13334428272874574`", ",", "0.13336132359242012`", ",", 
   "0.13337770476308078`", ",", "0.1333934677348103`", ",", 
   "0.13340865043736158`", ",", "0.13342328762039032`", ",", 
   "0.1334374111882466`", ",", "0.13345105049267184`", ",", 
   "0.13346423258951673`", ",", "0.13347698246459247`", ",", 
   "0.1334893232329479`", ",", "0.13350127631519043`", ",", 
   "0.13351286159391176`", ",", "0.13352409755281835`", ",", 
   "0.13353500140078212`", ",", "0.13354558918270562`", ",", 
   "0.13355587587882642`", ",", "0.13356587549385926`", ",", 
   "0.13357560113718245`", ",", "0.13358506509511275`", ",", 
   "0.13359427889617498`", ",", "0.13360325337015488`", ",", 
   "0.1336119987016234`", ",", "0.13362052447853343`", ",", 
   "0.1336288397364166`", ",", "0.1336369529986432`", ",", 
   "0.13364487231315314`", ",", "0.1336526052860177`", ",", 
   "0.13366015911215018`", ",", "0.13366754060344777`", ",", 
   "0.1336747562146139`", ",", "0.1336818120668849`", ",", 
   "0.13368871396985765`", ",", "0.13369546744159666`", ",", 
   "0.13370207772717738`", ",", "0.1337085498158085`", ",", 
   "0.13371488845665913`", ",", "0.13372109817350636`", ",", 
   "0.13372718327830418`", ",", "0.1337331478837678`", ",", 
   "0.13373899591505575`", ",", "0.13374473112062574`", ",", 
   "0.13375035708233216`", ",", "0.13375587722482735`", ",", 
   "0.13376129482432228`", ",", "0.13376661301675807`", ",", 
   "0.13377183480543406`", ",", "0.13377696306813516`", ",", 
   "0.13378200056379655`", ",", "0.13378694993874088`", ",", 
   "0.13379181373252`", ",", "0.13379659438339064`", ",", 
   "0.13380129423345052`", ",", "0.1338059155334599`", ",", 
   "0.13381046044737097`", ",", "0.13381493105658526`", ",", 
   "0.13381932936395927`", ",", "0.13382365729757445`", ",", 
   "0.1338279167142888`", ",", "0.1338321094030842`", ",", 
   "0.13383623708822354`", ",", "0.13384030143223`", ",", 
   "0.13384430403870096`", ",", "0.13384824645496596`"}], "}"}]], "Output",
 CellChangeTimes->{3.8230382166064568`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"0e6c983d-9c13-43c1-ae1b-29275e10255f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ww3"], "Input",
 CellChangeTimes->{{3.8230382486541777`*^9, 3.8230382495442677`*^9}, {
  3.823038681249481*^9, 3.8230386835598803`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"c67fe465-16cb-4352-8298-74da02170afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.12576411686321387`", ",", "0.12836111148746998`", ",", 
   "0.12951162280856976`", ",", "0.1301974639969865`", ",", 
   "0.13066550490717135`", ",", "0.13101099835396804`", ",", 
   "0.13127951570459245`", ",", "0.13149596130911456`", ",", 
   "0.13167524637491074`", ",", "0.131826916210579`", ",", 
   "0.13195740222019164`", ",", "0.13207121696966445`", ",", 
   "0.1321716326057209`", ",", "0.1322610874091572`", ",", 
   "0.13234144051515145`", ",", "0.13241413756387282`", ",", 
   "0.13248032189457398`", ",", "0.13254091124966275`", ",", 
   "0.13259665195836434`", ",", "0.13264815801896526`", ",", 
   "0.13269593981432784`", ",", "0.1327404255612123`", ",", 
   "0.13278197757093874`", ",", "0.1328209047423636`", ",", 
   "0.1328574722772501`", ",", "0.13289190931955627`", ",", 
   "0.1329244150233627`", ",", "0.1329551634176758`", ",", 
   "0.1329843073402348`", ",", "0.13301198164381373`", ",", 
   "0.1330383058288576`", ",", "0.13306338621993685`", ",", 
   "0.13308731777658903`", ",", "0.13311018560898394`", ",", 
   "0.13313206625364057`", ",", "0.1331530287528349`", ",", 
   "0.1331731355724285`", ",", "0.13319244338594596`", ",", 
   "0.13321100374734296`", ",", "0.13322886367066908`", ",", 
   "0.13324606613148046`", ",", "0.13326265050218725`", ",", 
   "0.1332786529313822`", ",", "0.1332941066754754`", ",", 
   "0.1333090423895632`", ",", "0.13332348838332486`", ",", 
   "0.13333747084680922`", ",", "0.1333510140502118`", ",", 
   "0.13336414052110981`", ",", "0.13337687120210132`", ",", 
   "0.13338922559135827`", ",", "0.13340122186824002`", ",", 
   "0.1334128770058085`", ",", "0.13342420687182877`", ",", 
   "0.13343522631962262`", ",", "0.13344594926995818`", ",", 
   "0.13345638878500243`", ",", "0.13346655713523`", ",", 
   "0.1334764658600675`", ",", "0.13348612582295527`", ",", 
   "0.13349554726142376`", ",", "0.13350473983270902`", ",", 
   "0.13351371265537026`", ",", "0.13352247434731598`", ",", 
   "0.13353103306060052`", ",", "0.1335393965133091`", ",", 
   "0.1335475720188159`", ",", "0.13355556651266656`", ",", 
   "0.13356338657731`", ",", "0.13357103846488`", ",", "0.13357852811820561`",
    ",", "0.13358586119021096`", ",", "0.1335930430618483`", ",", 
   "0.13360007885869365`", ",", "0.13360697346632128`", ",", 
   "0.13361373154456174`", ",", "0.1336203575407383`", ",", 
   "0.13362685570196683`", ",", "0.1336332300865966`", ",", 
   "0.1336394845748622`", ",", "0.13364562287880968`", ",", 
   "0.133651648551555`", ",", "0.1336575649959272`", ",", 
   "0.13366337547254348`", ",", "0.13366908310736084`", ",", 
   "0.1336746908987427`", ",", "0.13368020172407816`", ",", 
   "0.13368561834598572`", ",", "0.1336909434181329`", ",", 
   "0.1336961794906991`", ",", "0.13370132901550746`", ",", 
   "0.1337063943508489`", ",", "0.13371137776602038`", ",", 
   "0.1337162814455964`", ",", "0.13372110749345326`", ",", 
   "0.1337258579365614`", ",", "0.1337305347285627`", ",", 
   "0.1337351397531464`", ",", "0.13373967482723664`", ",", 
   "0.13374414170400462`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.823038250298139*^9, 3.823038535728612*^9, {3.823038681616006*^9, 
   3.823038708594637*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"150a576c-ee0e-42b5-848d-6dd7577765bc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 805},
WindowMargins->{{0, Automatic}, {Automatic, 36}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 223, 4, 55, "Subsection",ExpressionUUID->"ad09cfef-4657-4c1c-ba5f-ea1b7350c40b"],
Cell[806, 28, 896, 16, 108, "Text",ExpressionUUID->"59129e05-c6ee-42d4-96fd-55e06d042de3"],
Cell[1705, 46, 9446, 262, 653, "Input",ExpressionUUID->"b69d2ec1-213a-4e79-961b-889d208a2a77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11188, 313, 260, 4, 55, "Subsection",ExpressionUUID->"7d96faf3-3fe9-46d6-bb6e-e5b7b93e4900"],
Cell[11451, 319, 1320, 19, 132, "Text",ExpressionUUID->"f02637a1-a72c-4762-9ef7-b5f94dc4f241"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12808, 343, 197, 4, 55, "Subsection",ExpressionUUID->"449d0f44-a349-4eab-b302-f988d67d46d3"],
Cell[CellGroupData[{
Cell[13030, 351, 7667, 195, 538, "Input",ExpressionUUID->"dde66adb-205e-4583-936a-42015122bec5"],
Cell[20700, 548, 229, 4, 35, "Output",ExpressionUUID->"2c3810e4-8752-4d87-9bae-1cfdab99ba15"],
Cell[20932, 554, 230, 4, 35, "Output",ExpressionUUID->"f0961a10-1ccc-4062-96a8-ae1c289a185d"],
Cell[21165, 560, 208, 3, 35, "Output",ExpressionUUID->"8c9e87b1-a786-4f6d-b655-9829df7079d7"]
}, Open  ]],
Cell[21388, 566, 154, 3, 31, "Input",ExpressionUUID->"68ea55a2-bd83-4084-a611-f7c22a2a01d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21579, 574, 1005, 14, 55, "Subsection",ExpressionUUID->"27bfe6a9-2e2f-4e0e-8853-fde76c372cae"],
Cell[22587, 590, 637, 12, 36, "Text",ExpressionUUID->"7ac1ab54-1e17-498c-8730-f1b432722e01"],
Cell[CellGroupData[{
Cell[23249, 606, 2720, 70, 186, "Code",ExpressionUUID->"4e26b439-ab12-4a37-b2be-d4985fc841d0"],
Cell[25972, 678, 254, 5, 35, "Output",ExpressionUUID->"24e02b57-df54-49b2-8a4a-8cc6178444be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26263, 688, 179, 2, 31, "Input",ExpressionUUID->"5be415c9-e10c-4d39-a7e2-1c89db9f782b"],
Cell[26445, 692, 314, 8, 35, "Output",ExpressionUUID->"728c4d5b-df0d-4a73-bea8-644579bc84b0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26808, 706, 1020, 14, 55, "Subsection",ExpressionUUID->"435e83b2-bf4f-40f9-9c9c-952ae113401f"],
Cell[CellGroupData[{
Cell[27853, 724, 3318, 76, 124, "Input",ExpressionUUID->"e40c7d67-5395-4dde-858d-8752e358cf7d"],
Cell[31174, 802, 2778, 70, 88, "Output",ExpressionUUID->"1d586ed3-8b48-466d-be0c-3b8fa8e78983"],
Cell[33955, 874, 285, 5, 35, "Output",ExpressionUUID->"9e4f5c11-14d1-4234-8c32-183928a0d3e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34277, 884, 526, 9, 46, "Subsubsection",ExpressionUUID->"2e317647-f56b-4dc2-9e53-b6b08bc7619b"],
Cell[CellGroupData[{
Cell[34828, 897, 622, 12, 31, "Input",ExpressionUUID->"257bdbcf-e96e-40f6-a98e-a37271887016"],
Cell[35453, 911, 261, 5, 35, "Output",ExpressionUUID->"9793e391-b726-481a-9ba2-15ea5c95a242"]
}, Open  ]],
Cell[35729, 919, 130, 3, 31, "Input",ExpressionUUID->"383b8fa8-00ab-4075-948c-f6b347f5ba9b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35908, 928, 283, 4, 55, "Subsection",ExpressionUUID->"5eb1b3b3-138e-4364-883a-8b4df364bc0d"],
Cell[36194, 934, 1075, 32, 55, "Input",ExpressionUUID->"0507dcc8-bc84-4b27-866a-c114103cca88"],
Cell[CellGroupData[{
Cell[37294, 970, 368, 6, 46, "Subsubsection",ExpressionUUID->"c5b66071-68b9-4617-879e-45ce73fde58f"],
Cell[37665, 978, 3466, 100, 262, "Input",ExpressionUUID->"2f4019ff-abcc-463d-be5f-9b78540ef5e8"],
Cell[41134, 1080, 2607, 81, 216, "Input",ExpressionUUID->"ad6f7c98-0243-44cf-9a63-75c056fbb0e3"],
Cell[43744, 1163, 2607, 81, 216, "Input",ExpressionUUID->"4df222b4-44e1-4ae1-a0c5-54fc796cfdb3"],
Cell[CellGroupData[{
Cell[46376, 1248, 1883, 46, 69, "Input",ExpressionUUID->"59b6af3e-f363-4b82-a51f-a5088a30aa9e"],
Cell[48262, 1296, 38421, 797, 259, "Output",ExpressionUUID->"b8633ae8-c867-4577-9853-3512792912aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86720, 2098, 175, 2, 31, "Input",ExpressionUUID->"d6b11bb2-fb62-4b04-b957-c0aa0548b1b1"],
Cell[86898, 2102, 8863, 205, 381, "Output",ExpressionUUID->"a9f06aa9-d656-4573-912e-899b6a6f4c76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95798, 2312, 174, 2, 31, "Input",ExpressionUUID->"d70694fc-0d4b-4d1b-8688-b260d99f2c91"],
Cell[95975, 2316, 2173, 31, 197, "Output",ExpressionUUID->"f30c5495-de16-4b31-96e4-49de0a744da7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98185, 2352, 178, 3, 31, "Input",ExpressionUUID->"842dd275-670a-4bd3-b5ae-636afa52a74c"],
Cell[98366, 2357, 3301, 55, 231, "Output",ExpressionUUID->"dfc95deb-f96e-4615-9805-7d3858b8c57e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101704, 2417, 179, 3, 31, "Input",ExpressionUUID->"61eb4a22-a1ff-4158-ad7d-200ddbb3c176"],
Cell[101886, 2422, 3269, 55, 151, "Output",ExpressionUUID->"4fe409ca-58c4-4e8d-b5ee-6e611451d6e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105192, 2482, 178, 3, 31, "Input",ExpressionUUID->"2afd130b-47d9-4107-874b-baaade8bae90"],
Cell[105373, 2487, 3246, 55, 174, "Output",ExpressionUUID->"0e6c983d-9c13-43c1-ae1b-29275e10255f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108656, 2547, 233, 4, 31, "Input",ExpressionUUID->"c67fe465-16cb-4352-8298-74da02170afc"],
Cell[108892, 2553, 3306, 57, 174, "Output",ExpressionUUID->"150a576c-ee0e-42b5-848d-6dd7577765bc"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/six_state.py <==
from quantum import *
from scipy.stats import norm


###########################################################################
#### For the isotropic case (equal QBER in each basis/basis information 
#### thrown out)



def rhoAB(Q):

    # Last modified: 24 September 2019

    Bell=MaxEnt_state(2)

    return (1-2*Q)*(Bell*Bell.H)+(Q/2)*eye(4)


def rhoXY(Q):

    # Last modified: 24 September 2019

    rho=rhoAB(Q)

    p00=np.trace(ket(2,[0,0]).H*rho*ket(2,[0,0]))
    p01=np.trace(ket(2,[0,1]).H*rho*ket(2,[0,1]))
    p10=np.trace(ket(2,[1,0]).H*rho*ket(2,[1,0]))
    p11=np.trace(ket(2,[1,1]).H*rho*ket(2,[1,1]))

    return p00*ket(2,[0,0])*ket(2,[0,0]).H+p01*ket(2,[0,1])*ket(2,[0,1]).H+p10*ket(2,[1,0])*ket(2,[1,0]).H+p11*ket(2,[1,1])*ket(2,[1,1]).H


def rhoABE(Q):

    # Last modified: 24 September 2019

    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))
    Bell2=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))
    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))
    Bell4=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))

    return np.sqrt(1-(3*Q/2))*tensor(Bell1,Bell1)+np.sqrt(Q/2)*tensor(Bell2,Bell2)+np.sqrt(Q/2)*tensor(Bell3,Bell3)+np.sqrt(Q/2)*tensor(Bell4,Bell4)


def rhoXE(Q):

    # Last modified: 24 September 2019

    psi=rhoABE(Q)

    rhoAE=TrX(psi*psi.H,[2],[2,2,4])

    p0=np.trace(tensor(ket(2,0)*ket(2,0).H,eye(4))*rhoAE)
    p1=np.trace(tensor(ket(2,1)*ket(2,1).H,eye(4))*rhoAE)

    E0=TrX(tensor(ket(2,0)*ket(2,0).H,eye(4))*rhoAE,[1],[2,4])
    E1=TrX(tensor(ket(2,1)*ket(2,1).H,eye(4))*rhoAE,[1],[2,4])

    return p0*tensor(ket(2,0)*ket(2,0).H,E0/p0)+p1*tensor(ket(2,1)*ket(2,1).H,E1/p1)


def key_rate(Q,n,epsI,epsII):

    # Last modified: 14 February 2021

    rho_XY=rhoXY(Q)
    rho_XE=rhoXE(Q)

    rho_X=TrX(rho_XY,[2],[2,2])
    rho_Y=TrX(rho_XY,[1],[2,2])
    rho_E=TrX(rho_XE,[1],[2,4])

    I_XY=MutualInformation(rho_XY,2,2)
    I_XE=MutualInformation(rho_XE,2,4)

    V_XY=RelativeEntropy_var(rho_XY,tensor(rho_X,rho_Y))
    V_XE=RelativeEntropy_var(rho_XE,tensor(rho_X,rho_E))

    return I_XY+np.sqrt((1/n)*V_XY)*norm.ppf(epsI)-I_XE+np.sqrt((1/n)*V_XE)*norm.ppf(epsII**2)#,I_XY,I_XE,V_XY,V_XE


def key_rate_infinite(Q):

    # Last modified: 24 September 2019

    return 1+(1-(3*Q/2))*np.log2(1-(3*Q/2))+(3*Q/2)*np.log2(Q/2)


def key_rate_analytic(Q,n,epsI,epsII):
    
    # Last modified: 14 February 2021
    
    I_XY=1-BinEntropy(Q)
    
    V_XY=Q*(1-Q)*(np.log2(1-Q)-np.log2(Q))**2
    
    I_XE=Entropy(np.matrix(np.diag([1-(3*Q/2),Q/2,Q/2,Q/2])))-BinEntropy(Q)
    
    V_XE=Q+(1-(3*Q/2))*(np.log2(1-(3*Q/2))-np.log2(1-Q))**2+(Q/2)*(np.log2(Q/2)-np.log2(1-Q))**2-I_XE**2
    
    return I_XY-I_XE+(1/np.sqrt(n))*(np.sqrt(V_XY)*norm.ppf(epsI)+np.sqrt(V_XE)*norm.ppf(epsII**2))#I_XY,I_XE,V_XY,V_XE,
    #return I_XY-I_XE


#########################################################################################################
#### For the most general case (non-equal QBER in each basis)



def get_projectors():

    # Last modified: 27 September 2019


    plus=(1/np.sqrt(2))*(ket(2,0)+ket(2,1))
    minus=(1/np.sqrt(2))*(ket(2,0)-ket(2,1))
    plus_i=(1/np.sqrt(2))*(ket(2,0)+1j*ket(2,1))
    minus_i=(1/np.sqrt(2))*(ket(2,0)-1j*ket(2,1))

    Pi={}
    Pi[0]={}
    Pi[1]={}
    Pi[2]={}

    Pi[0][0]=plus*plus.H
    Pi[0][1]=minus*minus.H
    Pi[1][0]=ket(2,0)*ket(2,0).H
    Pi[1][1]=ket(2,1)*ket(2,1).H
    Pi[2][0]=plus_i*plus_i.H
    Pi[2][1]=minus_i*minus_i.H

    return Pi


def rhoQ(Qx,Qy,Qz):

    # Last modified: 27 September 2019

    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))
    Bell2=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))
    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))
    Bell4=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))

    return (1-(1/2)*(Qx+Qy+Qz))*Bell1*Bell1.H+(1/2)*(Qz-Qx+Qy)*Bell2*Bell2.H+(1/2)*(Qx-Qy+Qz)*Bell3*Bell3.H+(1/2)*(Qy-Qz+Qx)*Bell4*Bell4.H


def psiQ(Qx,Qy,Qz):

    # Last modified: 27 September 2019

    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))
    Bell2=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))
    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))
    Bell4=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))

    return np.sqrt((1-(1/2)*(Qx+Qy+Qz)))*tensor(Bell1,Bell1)+np.sqrt((1/2)*(Qz-Qx+Qy))*tensor(Bell2,Bell2)+np.sqrt((1/2)*(Qx-Qy+Qz))*tensor(Bell3,Bell3)+np.sqrt((1/2)*(Qy-Qz+Qx))*tensor(Bell4,Bell4)


def rhoXY_full(Qx,Qy,Qz,sift=False):

    # Last modified: 27 September 2019

    rho_Q=rhoQ(Qx,Qy,Qz)

    Pi=get_projectors()

    P=np.zeros((36,36))

    if sift:
        for b in [0,1,2]:
            for x in [0,1]:
                for y in [0,1]:
                    P=P+(1/3)*(1/3)*np.trace(rho_Q*tensor(np.transpose(Pi[b][x]),Pi[b][y]))*tensor(ket(3,b)*ket(3,b).H,ket(3,b)*ket(3,b).H,ket(2,[x,y])*ket(2,[x,y]).H)

        return 3*P  # Divide by the probability of sifting, which is 1/3 here (since each basis is chosen with equal probability of 1/3)

    else:
        for bA in [0,1,2]:
            for bB in [0,1,2]:
                for x in [0,1]:
                    for y in [0,1]:
                        P=P+(1/3)*(1/3)*np.trace(rho_Q*tensor(np.transpose(Pi[bA][x]),Pi[bB][y]))*tensor(ket(3,[bA,bB])*ket(3,[bA,bB]).H,ket(2,[x,y])*ket(2,[x,y]).H)

        return P


def rhoXE_full(Qx,Qy,Qz):

    # Last modified: 27 September 2019

    psi_Q=psiQ(Qx,Qy,Qz)

    rho_AE=TrX(psi_Q*psi_Q.H,[2],[2,2,4])

    Pi=get_projectors()

    out=np.matrix(np.zeros((24,24)))

    for bA in [0,1,2]:
        for x in [0,1]:
            out=out+(1/3)*tensor(ket(3,bA)*ket(3,bA).H,ket(2,x)*ket(2,x).H,TrX(rho_AE*tensor(np.transpose(Pi[bA][x]),eye(4)),[1],[2,4]))

    return out



def key_rate_full(Qx,Qy,Qz,n,epsI,epsII,sift=True):

    # Last modified: 14 February 2021

    rho_XY=rhoXY_full(Qx,Qy,Qz,sift=sift)
    rho_XE=rhoXE_full(Qx,Qy,Qz)

    rho_X=TrX(rho_XY,[2,4],[3,3,2,2])
    rho_Y=TrX(rho_XY,[1,3],[3,3,2,2])
    rho_E=TrX(rho_XE,[1],[6,4])

    rho_XY=syspermute(rho_XY,[1,3,2,4],[3,3,2,2])

    I_XY=MutualInformation(rho_XY,6,6)
    I_XE=MutualInformation(rho_XE,6,4)

    V_XY=RelativeEntropy_var(rho_XY,tensor(rho_X,rho_Y))
    V_XE=RelativeEntropy_var(rho_XE,tensor(rho_X,rho_E))

    return I_XY+np.sqrt((1/n)*V_XY)*norm.ppf(epsI)-I_XE+np.sqrt((1/n)*V_XE)*norm.ppf(epsII**2)


def key_rate_full_infinite(Qx,Qy,Qz,sift=True):

    # Last modified: 28 September 2019

    rho_XY=rhoXY_full(Qx,Qy,Qz,sift=sift)
    rho_XE=rhoXE_full(Qx,Qy,Qz)

    rho_XY=syspermute(rho_XY,[1,3,2,4],[3,3,2,2])

    I_XY=MutualInformation(rho_XY,6,6)
    I_XE=MutualInformation(rho_XE,6,4)

    return I_XY-I_XE








